Themis-ml: A Fairness-aware Machine Learning Interface for End-to-end Discrimination Discovery and Mitigation

As more industries integrate machine learning into socially sensitive decision processes like hiring, loan-approval, and parole-granting, we are at risk of perpetuating historical and contemporary socioeconomic disparities. This is a critical problem because on the one hand, organizations who use but do not understand the discriminatory potential of such systems will facilitate the widening of social disparities under the assumption that algorithms are categorically objective. On the other hand, the responsible use of machine learning can help us measure, understand, and mitigate the implicit historical biases in socially sensitive data by expressing implicit decision-making mental models in terms of explicit statistical models. In this paper we specify, implement, and evaluate a "fairness-aware" machine learning interface called themis-ml, which is intended for use by individual data scientists and engineers, academic research teams, or larger product teams who use machine learning in production systems.

==> Evaluating_Themis-ml.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# The Utility-Fairness Tradeoff\n",
    "\n",
    "In this post, I'll be taking a dive into the capabilities of `themis_ml` as a tool to measure and mitigate discriminatory patterns in training data and the predictions made by machine learning algorithms trained for the purposes of socially sensitive decision processes.\n",
    "\n",
    "The overall goal of this research is to come up with a reasonable way to\n",
    "think about how to make machine learning algorithms more fair. While the\n",
    "mathematical formalization of fairness is not sufficient to solve the\n",
    "problem of discrimination, our ability to understand and articulate\n",
    "what it means for an algorithm to be fair is a step in the right direction.\n",
    "\n",
    "Since the \"discrimination\" is an value-laden term in this context, I'll\n",
    "refer to the opposite of fairness as *potential discrimination* (PD)\n",
    "since the any socially biased patterns we'll be measuring in the\n",
    "training data did not necessarily arise from discriminatory processes.\n",
    "\n",
    "I'll be using the German Credit data, which consists of ~1000 loan\n",
    "application containing roughly 20 input variables (including `foreign_worker`, `housing`, and `credit_history`) and 1 binary target variable `credit_risk`, which is either `good` or `bad`.\n",
    "\n",
    "In the context of a `good/bad credit_risk` binary predict task and an\n",
    "explicit definition of fairness, our objectives will be to:\n",
    "\n",
    "1. Measure the degree of discrimination in the dataset with respect to some\n",
    "   discrimination metric and protected class.\n",
    "2. Establish a baseline performance level with respect to utility and fairness\n",
    "   metrics with models trained on a fairness-unaware machine learning pipeline.\n",
    "3. Measure and compare the baseline metrics with fairness aware models."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Load Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from themis_ml import datasets\n",
    "from themis_ml.datasets.german_credit_data_map import \\\n",
    "    preprocess_german_credit_data\n",
    "from themis_ml.metrics import mean_difference, normalized_mean_difference"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style>\n",
       "    .dataframe thead tr:only-child th {\n",
       "        text-align: right;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>credit_risk</th>\n",
       "      <th>purpose</th>\n",
       "      <th>age_in_years</th>\n",
       "      <th>foreign_worker</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>radio/television</td>\n",
       "      <td>67</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0</td>\n",
       "      <td>radio/television</td>\n",
       "      <td>22</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1</td>\n",
       "      <td>education</td>\n",
       "      <td>49</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1</td>\n",
       "      <td>furniture/equipment</td>\n",
       "      <td>45</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0</td>\n",
       "      <td>car_(new)</td>\n",
       "      <td>53</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   credit_risk              purpose  age_in_years  foreign_worker\n",
       "0            1     radio/television            67               1\n",
       "1            0     radio/television            22               1\n",
       "2            1            education            49               1\n",
       "3            1  furniture/equipment            45               1\n",
       "4            0            car_(new)            53               1"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "german_credit = datasets.german_credit()\n",
    "german_credit[\n",
    "    [\"credit_risk\", \"purpose\", \"age_in_years\", \"foreign_worker\"]].head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "german_credit_preprocessed = (\n",
    "    preprocess_german_credit_data(german_credit)\n",
    "    # the following binary variable indicates whether someone is female or\n",
    "    # not since the unique values in `personal_status` are:\n",
    "    # 'personal_status_and_sex_female_divorced/separated/married'\n",
    "    # 'personal_status_and_sex_male_divorced/separated'\n",
    "    # 'personal_status_and_sex_male_married/widowed'\n",
    "    # 'personal_status_and_sex_male_single'\n",
    "    .assign(female=lambda df:\n",
    "            df[\"personal_status_and_sex_female_divorced/separated/married\"])\n",
    "    # we're going to hypothesize here that young people, aged below 25,\n",
    "    # might be  considered to have bad credit risk moreso than other groups\n",
    "    .assign(age_below_25=lambda df: df[\"age_in_years\"] <= 25)\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Measure Social Bias"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## target variable: `credit_risk`\n",
    "\n",
    "- `1 = low risk` (good)\n",
    "- `0 = high risk` (bad)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1    700\n",
       "0    300\n",
       "Name: credit_risk, dtype: int64"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "credit_risk = german_credit_preprocessed.credit_risk\n",
    "credit_risk.value_counts()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## protected class: sex\n",
    "\n",
    "- advantaged group: `men`\n",
    "- disadvantaged group: `women`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0    690\n",
       "1    310\n",
       "Name: female, dtype: int64"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "is_female = german_credit_preprocessed.female\n",
    "is_female.value_counts()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mean difference: 7.48 - 95% CI [1.35, 13.61]\n",
      "normalized mean difference: 7.73 - 95% CI [1.39, 14.06]\n"
     ]
    }
   ],
   "source": [
    "def report_metric(metric, mean_diff, lower, upper):\n",
    "    print(\"{metric}: {md:0.02f} - 95% CI [{lower:0.02f}, {upper:0.02f}]\"\n",
    "          .format(metric=metric, md=mean_diff, lower=lower, upper=upper))\n",
    "\n",
    "report_metric(\n",
    "    \"mean difference\",\n",
    "    *map(lambda x: x * 100, mean_difference(credit_risk, is_female)))\n",
    "report_metric(\n",
    "    \"normalized mean difference\",\n",
    "    *map(lambda x: x * 100, normalized_mean_difference(credit_risk, is_female)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## protected class: immigration status\n",
    "\n",
    "- advantaged group: `citizen worker`\n",
    "- disadvantaged group: `foreign worker`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1    963\n",
       "0     37\n",
       "Name: foreign_worker, dtype: int64"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "is_foreign = german_credit_preprocessed.foreign_worker\n",
    "is_foreign.value_counts()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mean difference: 19.93 - 95% CI [4.91, 34.94]\n",
      "normalized mean difference: 63.96 - 95% CI [15.76, 112.17]\n"
     ]
    }
   ],
   "source": [
    "report_metric(\n",
    "    \"mean difference\",\n",
    "    *map(lambda x: x * 100, mean_difference(credit_risk, is_foreign)))\n",
    "report_metric(\n",
    "    \"normalized mean difference\",\n",
    "    *map(lambda x: x * 100, normalized_mean_difference(credit_risk, is_foreign)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## protected class: age\n",
    "\n",
    "- advantaged group: `age above 25`\n",
    "- disadvantaged group: `age below 25`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "False    810\n",
       "True     190\n",
       "Name: age_below_25, dtype: int64"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "age_below_25 = german_credit_preprocessed.age_below_25\n",
    "age_below_25.value_counts()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "mean difference: 14.94 - 95% CI [7.76, 22.13]\n",
      "normalized mean difference: 17.29 - 95% CI [8.97, 25.61]\n"
     ]
    }
   ],
   "source": [
    "report_metric(\n",
    "    \"mean difference\",\n",
    "    *map(lambda x: x * 100, mean_difference(credit_risk, age_below_25)))\n",
    "report_metric(\n",
    "    \"normalized mean difference\",\n",
    "    *map(lambda x: x * 100, normalized_mean_difference(credit_risk, age_below_25)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "These mean differences and confidence interval bounds suggest that\n",
    "on average:\n",
    "\n",
    "- **men** have \"good\" credit risk at a *7.48% higher rate* than **women**,\n",
    "  with a *lower bound of 1.35%* and  *upper bound of 13.61%*.\n",
    "- **citizen workers** have \"good\" credit risk at a *19.93%* higher rate\n",
    "  than **foreign workers**, with a *lower bound of 4.91%* and *upper\n",
    "  bound of 34.94%*.\n",
    "- **people above the age of 25** have \"good\" credit risk at a\n",
    "  *14.94% higher rate* than those below 25 with a *lower bound of 8.97%*\n",
    "  and *upper bound of 25.61%*."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Establish Baseline Metrics\n",
    "\n",
    "Suppose that `Unjust Bank` wants to use these data to train a\n",
    "machine learning algorithm to classify new observations into the\n",
    "\"good credit risk\"/\"bad credit risk\" buckets.\n",
    "\n",
    "In scenario 1, let's also suppose that the data scientists at\n",
    "`Unjust Bank` are using typical, fairness-unaware modeling techniques.\n",
    "Furthermore, they give absolutely no thought into what inputs\n",
    "go into the learning process. Using this kitchen sink approach, they\n",
    "plan on using variables like `sex`, `age_below_25`, and `foreign_worker`\n",
    "to learn the classifier.\n",
    "\n",
    "However, a rogue element in the data science team is interested\n",
    "in at least measuring the potentially discriminatory (PD) patterns\n",
    "in the learned algorithms, so in addition to measure performance\n",
    "with metrics like `accuracy` or `ROC area under the curve`, also\n",
    "measures the degree to which the algorithm generates PD predictions\n",
    "that favor one social group over another.\n",
    "\n",
    "#### Procedure\n",
    "\n",
    "1. Specify model hyperparameter settings for training models.\n",
    "1. Partition the training data into 10 validation folds.\n",
    "1. For each of the validation folds, train model on the rest of the\n",
    "   data on each of the hyperparameter settings.\n",
    "1. Evaluate the performance of the model on the validation fold.\n",
    "1. Pick model with the best average performance to deploy to\n",
    "   production.\n",
    "\n",
    "Below we use `StratifiedKFold` so that we can partition our\n",
    "data according to the protected class of interest and train the\n",
    "the following models:\n",
    "\n",
    "- LogisticRegression\n",
    "- DecisionTreeClassifier\n",
    "- RandomForest"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import itertools\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "from sklearn.model_selection import StratifiedKFold, RepeatedStratifiedKFold\n",
    "from sklearn.linear_model import LogisticRegression\n",
    "from sklearn.tree import DecisionTreeClassifier\n",
    "from sklearn.ensemble import RandomForestClassifier\n",
    "from sklearn.neural_network import MLPClassifier\n",
    "\n",
    "from sklearn.metrics import (\n",
    "    accuracy_score, roc_auc_score, f1_score)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# specify feature set. Note that we're excluding the `is_female`\n",
    "# and `age_below_25` columns that we created above.\n",
    "feature_set_1 = [\n",
    "    'duration_in_month',\n",
    "    'credit_amount',\n",
    "    'installment_rate_in_percentage_of_disposable_income',\n",
    "    'present_residence_since',\n",
    "    'age_in_years',\n",
    "    'number_of_existing_credits_at_this_bank',\n",
    "    'number_of_people_being_liable_to_provide_maintenance_for',\n",
    "    'status_of_existing_checking_account',\n",
    "    'savings_account/bonds',\n",
    "    'present_employment_since',\n",
    "    'job',\n",
    "    'telephone',\n",
    "    'foreign_worker',\n",
    "    'credit_history_all_credits_at_this_bank_paid_back_duly',\n",
    "    'credit_history_critical_account/other_credits_existing_not_at_this_bank',\n",
    "    'credit_history_delay_in_paying_off_in_the_past',\n",
    "    'credit_history_existing_credits_paid_back_duly_till_now',\n",
    "    'credit_history_no_credits_taken/all_credits_paid_back_duly',\n",
    "    'purpose_business',\n",
    "    'purpose_car_(new)',\n",
    "    'purpose_car_(used)',\n",
    "    'purpose_domestic_appliances',\n",
    "    'purpose_education',\n",
    "    'purpose_furniture/equipment',\n",
    "    'purpose_others',\n",
    "    'purpose_radio/television',\n",
    "    'purpose_repairs',\n",
    "    'purpose_retraining',\n",
    "    'personal_status_and_sex_female_divorced/separated/married',\n",
    "    'personal_status_and_sex_male_divorced/separated',\n",
    "    'personal_status_and_sex_male_married/widowed',\n",
    "    'personal_status_and_sex_male_single',\n",
    "    'other_debtors/guarantors_co-applicant',\n",
    "    'other_debtors/guarantors_guarantor',\n",
    "    'other_debtors/guarantors_none',\n",
    "    'property_building_society_savings_agreement/life_insurance',\n",
    "    'property_car_or_other',\n",
    "    'property_real_estate',\n",
    "    'property_unknown/no_property',\n",
    "    'other_installment_plans_bank',\n",
    "    'other_installment_plans_none',\n",
    "    'other_installment_plans_stores',\n",
    "    'housing_for free',\n",
    "    'housing_own',\n",
    "    'housing_rent',\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Training models: protected_class = female\n",
      "-----------------------------------------\n",
      "LogisticRegression, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "DecisionTree, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "RandomForest, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "\n",
      "Training models: protected_class = foreign_worker\n",
      "-------------------------------------------------\n",
      "LogisticRegression, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/miniconda3/envs/themis_ml_dev/lib/python2.7/site-packages/numpy/core/_methods.py:135: RuntimeWarning: Degrees of freedom <= 0 for slice\n",
      "  keepdims=keepdims)\n",
      "/usr/local/miniconda3/envs/themis_ml_dev/lib/python2.7/site-packages/numpy/core/_methods.py:105: RuntimeWarning: invalid value encountered in true_divide\n",
      "  arrmean, rcount, out=arrmean, casting='unsafe', subok=False)\n",
      "/usr/local/miniconda3/envs/themis_ml_dev/lib/python2.7/site-packages/numpy/core/_methods.py:127: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  ret = ret.dtype.type(ret / rcount)\n",
      "/Users/Niels/git/themis-ml/themis_ml/metrics.py:30: RuntimeWarning: Mean of empty slice.\n",
      "  mean_diff = y[s == 0].mean() - y[s == 1].mean()\n",
      "/usr/local/miniconda3/envs/themis_ml_dev/lib/python2.7/site-packages/numpy/core/_methods.py:80: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  ret = ret.dtype.type(ret / rcount)\n",
      "/Users/Niels/git/themis-ml/themis_ml/metrics.py:31: RuntimeWarning: divide by zero encountered in double_scalars\n",
      "  margin_error = t.ppf(ci, df) * std_n0n1 * sqrt(1/n0 + 1 / float(n1))\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "DecisionTree, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "RandomForest, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "\n",
      "Training models: protected_class = age_below_25\n",
      "-----------------------------------------------\n",
      "LogisticRegression, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "DecisionTree, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "RandomForest, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "\n"
     ]
    }
   ],
   "source": [
    "N_SPLITS = 10\n",
    "N_REPEATS = 5\n",
    "RANDOM_STATE = 1000\n",
    "\n",
    "def get_estimator_name(e):\n",
    "    return \"\".join([x for x in str(type(e)).split(\".\")[-1]\n",
    "                    if x.isalpha()])\n",
    "\n",
    "\n",
    "def get_grid_params(grid_params_dict):\n",
    "    \"\"\"Get outer product of grid search parameters.\"\"\"\n",
    "    return [\n",
    "        dict(params) for params in itertools.product(\n",
    "            *[[(k, v_i) for v_i in v] for\n",
    "              k, v in grid_params_dict.items()])]\n",
    "\n",
    "\n",
    "def fit_with_s(estimator):\n",
    "    has_relabeller = getattr(estimator, \"relabeller\", None) is not None\n",
    "    child_estimator = getattr(estimator, \"estimator\", None)\n",
    "    estimator_fit_with_s = getattr(estimator, \"S_ON_FIT\", False)\n",
    "    child_estimator_fit_with_s = getattr(child_estimator, \"S_ON_FIT\", False)\n",
    "    return has_relabeller or estimator_fit_with_s or\\\n",
    "        child_estimator_fit_with_s\n",
    "    \n",
    "    \n",
    "def predict_with_s(estimator):\n",
    "    estimator_pred_with_s = getattr(estimator, \"S_ON_PREDICT\", False)\n",
    "    child_estimator = getattr(estimator, \"estimator\", None)\n",
    "    return estimator_pred_with_s or \\\n",
    "        getattr(child_estimator, \"S_ON_PREDICT\", False)\n",
    "\n",
    "def cross_validation_experiment(estimators, X, y, s, s_name, verbose=True):\n",
    "    msg = \"Training models: protected_class = %s\" % s_name\n",
    "    if verbose:\n",
    "        print(msg)\n",
    "        print(\"-\" * len(msg))\n",
    "    performance_scores = []\n",
    "    # stratified groups tries to balance out y and s\n",
    "    groups = [i + j for i, j in\n",
    "              zip(y.astype(str), s_female.astype(str))]\n",
    "    cv = RepeatedStratifiedKFold(\n",
    "        n_splits=N_SPLITS,\n",
    "#         shuffle=True,\n",
    "        n_repeats=N_REPEATS,\n",
    "        random_state=RANDOM_STATE)\n",
    "    for e_name, e in estimators:\n",
    "        if verbose:\n",
    "            print(\"%s, fold:\" % e_name),\n",
    "        for i, (train, test) in enumerate(cv.split(X, y, groups=groups)):\n",
    "            if verbose:\n",
    "                print(i),\n",
    "            # create train and validation fold partitions\n",
    "            X_train, X_test = X[train], X[test]\n",
    "            y_train, y_test = y[train], y[test]\n",
    "            s_train, s_test = s[train], s[test]\n",
    "\n",
    "            # fit model and generate train and test predictions\n",
    "            if fit_with_s(e):\n",
    "                e.fit(X_train, y_train, s_train)\n",
    "            else:\n",
    "                e.fit(X_train, y_train)\n",
    "                \n",
    "            train_pred_args = (X_train, s_train) if predict_with_s(e) \\\n",
    "                else (X_train, )\n",
    "            test_pred_args = (X_test, s_test) if predict_with_s(e) \\\n",
    "                else (X_test, )\n",
    "                \n",
    "            train_pred_prob = e.predict_proba(*train_pred_args)[:, 1]\n",
    "            train_pred = e.predict(*train_pred_args)\n",
    "            test_pred_prob = e.predict_proba(*test_pred_args)[:, 1]\n",
    "            test_pred = e.predict(*test_pred_args)\n",
    "\n",
    "            # train scores\n",
    "            performance_scores.append([\n",
    "                s_name, e_name, i, \"train\",\n",
    "                # regular metrics\n",
    "                roc_auc_score(y_train, train_pred_prob),\n",
    "\n",
    "                # fairness metrics\n",
    "                mean_difference(train_pred, s_train)[0],\n",
    "            ])\n",
    "            # test scores\n",
    "            performance_scores.append([\n",
    "                s_name, e_name, i, \"test\",\n",
    "                # regular metrics\n",
    "                roc_auc_score(y_test, test_pred_prob),\n",
    "                # fairness metrics\n",
    "                mean_difference(test_pred, s_test)[0]\n",
    "            ])\n",
    "        if verbose:\n",
    "            print(\"\")\n",
    "    if verbose:\n",
    "        print(\"\")\n",
    "    return pd.DataFrame(\n",
    "        performance_scores,\n",
    "        columns=[\n",
    "            \"protected_class\", \"estimator\", \"cv_fold\", \"fold_type\",\n",
    "            \"auc\", \"mean_diff\"])\n",
    "            \n",
    "# training and target data\n",
    "X = german_credit_preprocessed[feature_set_1].values\n",
    "y = german_credit_preprocessed[\"credit_risk\"].values\n",
    "s_female = german_credit_preprocessed[\"female\"].values\n",
    "s_foreign = german_credit_preprocessed[\"foreign_worker\"].values\n",
    "s_age_below_25 = german_credit_preprocessed[\"age_below_25\"].values\n",
    "\n",
    "LOGISTIC_REGRESSION = LogisticRegression(\n",
    "    penalty=\"l2\", C=0.001, class_weight=\"balanced\")\n",
    "DECISION_TREE_CLF = DecisionTreeClassifier(\n",
    "    criterion=\"entropy\", max_depth=10, min_samples_leaf=10, max_features=10,\n",
    "    class_weight=\"balanced\")\n",
    "RANDOM_FOREST_CLF = RandomForestClassifier(\n",
    "    criterion=\"entropy\", n_estimators=50, max_depth=10, max_features=10,\n",
    "    min_samples_leaf=10, class_weight=\"balanced\")\n",
    "estimators = [\n",
    "    (\"LogisticRegression\", LOGISTIC_REGRESSION),\n",
    "    (\"DecisionTree\", DECISION_TREE_CLF),\n",
    "    (\"RandomForest\", RANDOM_FOREST_CLF)\n",
    "]\n",
    "experiment_baseline_female = cross_validation_experiment(\n",
    "    estimators, X, y, s_female, \"female\")\n",
    "experiment_baseline_foreign = cross_validation_experiment(\n",
    "    estimators, X, y, s_foreign, \"foreign_worker\")\n",
    "experiment_baseline_age_below_25 = cross_validation_experiment(\n",
    "    estimators, X, y, s_age_below_25, \"age_below_25\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style>\n",
       "    .dataframe thead tr:only-child th {\n",
       "        text-align: right;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>auc</th>\n",
       "      <th>mean_diff</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>protected_class</th>\n",
       "      <th>estimator</th>\n",
       "      <th>fold_type</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">age_below_25</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.702333</td>\n",
       "      <td>0.184110</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.672438</td>\n",
       "      <td>0.322763</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.784648</td>\n",
       "      <td>0.257756</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">female</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.693752</td>\n",
       "      <td>0.081996</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.672438</td>\n",
       "      <td>0.095023</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.791276</td>\n",
       "      <td>0.100200</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">foreign_worker</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.696590</td>\n",
       "      <td>0.178916</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.672438</td>\n",
       "      <td>0.293640</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.788667</td>\n",
       "      <td>0.223710</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                                   auc  mean_diff\n",
       "protected_class estimator          fold_type                     \n",
       "age_below_25    DecisionTree       test       0.702333   0.184110\n",
       "                LogisticRegression test       0.672438   0.322763\n",
       "                RandomForest       test       0.784648   0.257756\n",
       "female          DecisionTree       test       0.693752   0.081996\n",
       "                LogisticRegression test       0.672438   0.095023\n",
       "                RandomForest       test       0.791276   0.100200\n",
       "foreign_worker  DecisionTree       test       0.696590   0.178916\n",
       "                LogisticRegression test       0.672438   0.293640\n",
       "                RandomForest       test       0.788667   0.223710"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "% matplotlib inline\n",
    "\n",
    "UTILITY_METRICS = [\"auc\"]\n",
    "FAIRNESS_METRICS = [\"mean_diff\"]\n",
    "\n",
    "def summarize_experiment_results(experiment_df):\n",
    "    return (\n",
    "        experiment_df\n",
    "        .drop(\"cv_fold\", axis=1)\n",
    "        .groupby([\"protected_class\", \"estimator\", \"fold_type\"])\n",
    "        .mean())\n",
    "\n",
    "experiment_baseline = pd.concat([\n",
    "    experiment_baseline_female,\n",
    "    experiment_baseline_foreign,\n",
    "    experiment_baseline_age_below_25\n",
    "])\n",
    "experiment_baseline_summary = summarize_experiment_results(\n",
    "    experiment_baseline)\n",
    "experiment_baseline_summary.query(\"fold_type == 'test'\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA/8AAAD0CAYAAADNLZYIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nBs7hX5IkSZKkgXP4lyRJkiRp4P4DWrMxjODmwnAAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11d1e0dd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot_experiment_results(experiment_results):\n",
    "    return (\n",
    "        experiment_results\n",
    "        .query(\"fold_type == 'test'\")\n",
    "        .drop([\"fold_type\", \"cv_fold\"], axis=1)\n",
    "        .pipe(pd.melt, id_vars=[\"protected_class\", \"estimator\"],\n",
    "              var_name=\"metric\", value_name=\"score\")\n",
    "        .pipe((sns.factorplot, \"data\"), y=\"metric\",\n",
    "              x=\"score\", hue=\"estimator\", col=\"protected_class\", col_wrap=3,\n",
    "              size=3.5, aspect=1.2, join=False, dodge=0.4))\n",
    "\n",
    "plot_experiment_results(experiment_baseline);"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "It appears that the variance of `normalized_mean_difference`\n",
    "across the 10 cross-validation folds is higher than `mean_difference`,\n",
    "likely because the normalization factor `d_max` depends on the\n",
    "rate of positive labels in the data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/markdown": [
       "#### protected class = female:"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "- best utility measured by auc (higher is better) = 0.791: RandomForest\n",
       "- best fairness measured by mean_diff (lower is better) = 0.082: DecisionTree\n"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "#### protected class = foreign_worker:"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "- best utility measured by auc (higher is better) = 0.789: RandomForest\n",
       "- best fairness measured by mean_diff (lower is better) = 0.179: DecisionTree\n"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "#### protected class = age_below_25:"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "- best utility measured by auc (higher is better) = 0.785: RandomForest\n",
       "- best fairness measured by mean_diff (lower is better) = 0.184: DecisionTree\n"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from IPython.display import Markdown, display\n",
    "\n",
    "def print_best_metrics(experiment_results, protected_classes):\n",
    "    for pclass in protected_classes:\n",
    "        msg = \"#### protected class = %s:\" % pclass\n",
    "        display(Markdown(msg))\n",
    "        exp_df = experiment_results[\n",
    "            (experiment_results[\"protected_class\"] == pclass) &\n",
    "            (experiment_results[\"fold_type\"] == \"test\")]\n",
    "        msg = \"\"\n",
    "        \n",
    "        for m in UTILITY_METRICS:\n",
    "            utility_msg = \\\n",
    "                \"- best utility measured by %s (higher is better)\" % m\n",
    "            best_model = (\n",
    "                exp_df\n",
    "                .sort_values(m, ascending=False)\n",
    "                .drop([\"fold_type\"], axis=1)\n",
    "                .iloc[0][[m, \"estimator\"]])\n",
    "            msg += utility_msg + \" = %0.03f: %s\\n\" % \\\n",
    "                   (best_model[0], best_model[1])\n",
    "        \n",
    "        for m in FAIRNESS_METRICS:\n",
    "            fairness_msg = \\\n",
    "                \"- best fairness measured by %s (lower is better)\" % m\n",
    "            best_model = (\n",
    "                exp_df\n",
    "                # score closer to zero is better\n",
    "                .assign(abs_measure=lambda df: df[m].abs())\n",
    "                .sort_values(\"abs_measure\")\n",
    "                .drop([\"abs_measure\", \"fold_type\"], axis=1)\n",
    "                .iloc[0][[m, \"estimator\"]])\n",
    "            msg += fairness_msg + \" = %0.03f: %s\\n\" % \\\n",
    "                   (best_model[0], best_model[1])\n",
    "        display(Markdown(msg))\n",
    "        \n",
    "print_best_metrics(\n",
    "    experiment_baseline_summary.reset_index(),\n",
    "    [\"female\", \"foreign_worker\", \"age_below_25\"])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Naive Fairness-aware Approach: Remove Protected Class\n",
    "\n",
    "The naive approach to training fairness-aware models is to remove the\n",
    "protected class variables from the input data. While at face value this\n",
    "approach might seem like a good measure to prevent the model from learning\n",
    "the discriminatory patterns in the raw data, it doesn't preclude the\n",
    "possibility of other non-protected class variables highly correlate with\n",
    "protected class variables.\n",
    "\n",
    "An well-known example of this is how `zipcode` correlates with `race`, so\n",
    "`zipcode` essentially serves as a proxy for `race` in the training data\n",
    "even if `race` is excluded from the input data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# create feature sets that remove variables with protected class information\n",
    "feature_set_no_sex = [\n",
    "    f for f in feature_set_1 if\n",
    "    f not in [\n",
    "        'personal_status_and_sex_female_divorced/separated/married',\n",
    "        'personal_status_and_sex_male_divorced/separated',\n",
    "        'personal_status_and_sex_male_married/widowed',\n",
    "        'personal_status_and_sex_male_single']]\n",
    "feature_set_no_foreign = [f for f in feature_set_1 if f != \"foreign_worker\"]\n",
    "feature_set_no_age = [f for f in feature_set_1 if f != \"age_in_years\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Training models: protected_class = female\n",
      "-----------------------------------------\n",
      "LogisticRegression, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "DecisionTree, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "RandomForest, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "\n",
      "Training models: protected_class = foreign_worker\n",
      "-------------------------------------------------\n",
      "LogisticRegression, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "DecisionTree, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "RandomForest, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "\n",
      "Training models: protected_class = age_below_25\n",
      "-----------------------------------------------\n",
      "LogisticRegression, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "DecisionTree, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "RandomForest, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "\n"
     ]
    }
   ],
   "source": [
    "# training and target data\n",
    "X_no_sex = german_credit_preprocessed[feature_set_no_sex].values\n",
    "X_no_foreign = german_credit_preprocessed[feature_set_no_foreign].values\n",
    "X_no_age = german_credit_preprocessed[feature_set_no_age].values\n",
    "\n",
    "experiment_naive_female = cross_validation_experiment(\n",
    "    estimators, X_no_sex, y, s_female, \"female\")\n",
    "experiment_naive_foreign = cross_validation_experiment(\n",
    "    estimators, X_no_foreign, y, s_foreign, \"foreign_worker\")\n",
    "experiment_naive_age_below_25 = cross_validation_experiment(\n",
    "    estimators, X_no_age, y, s_age_below_25, \"age_below_25\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style>\n",
       "    .dataframe thead tr:only-child th {\n",
       "        text-align: right;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>auc</th>\n",
       "      <th>mean_diff</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>protected_class</th>\n",
       "      <th>estimator</th>\n",
       "      <th>fold_type</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">age_below_25</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.707867</td>\n",
       "      <td>0.105236</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.683210</td>\n",
       "      <td>0.111665</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.789057</td>\n",
       "      <td>0.189428</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">female</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.700462</td>\n",
       "      <td>0.046115</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.671352</td>\n",
       "      <td>0.075295</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.789248</td>\n",
       "      <td>0.057332</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">foreign_worker</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.682090</td>\n",
       "      <td>0.152504</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.672362</td>\n",
       "      <td>0.293423</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.789410</td>\n",
       "      <td>0.178185</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                                   auc  mean_diff\n",
       "protected_class estimator          fold_type                     \n",
       "age_below_25    DecisionTree       test       0.707867   0.105236\n",
       "                LogisticRegression test       0.683210   0.111665\n",
       "                RandomForest       test       0.789057   0.189428\n",
       "female          DecisionTree       test       0.700462   0.046115\n",
       "                LogisticRegression test       0.671352   0.075295\n",
       "                RandomForest       test       0.789248   0.057332\n",
       "foreign_worker  DecisionTree       test       0.682090   0.152504\n",
       "                LogisticRegression test       0.672362   0.293423\n",
       "                RandomForest       test       0.789410   0.178185"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "experiment_naive = pd.concat([\n",
    "    experiment_naive_female,\n",
    "    experiment_naive_foreign,\n",
    "    experiment_naive_age_below_25\n",
    "])\n",
    "experiment_naive_summary = summarize_experiment_results(experiment_naive)\n",
    "experiment_naive_summary.query(\"fold_type == 'test'\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA/8AAAD0CAYAAADNLZYIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11d4e2190>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_experiment_results(experiment_naive);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/markdown": [
       "#### protected class = female:"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "- best utility measured by auc (higher is better) = 0.789: RandomForest\n",
       "- best fairness measured by mean_diff (lower is better) = 0.046: DecisionTree\n"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "#### protected class = foreign_worker:"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "- best utility measured by auc (higher is better) = 0.789: RandomForest\n",
       "- best fairness measured by mean_diff (lower is better) = 0.153: DecisionTree\n"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "#### protected class = age_below_25:"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "- best utility measured by auc (higher is better) = 0.789: RandomForest\n",
       "- best fairness measured by mean_diff (lower is better) = 0.105: DecisionTree\n"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "print_best_metrics(\n",
    "    experiment_naive_summary.reset_index(),\n",
    "    [\"female\", \"foreign_worker\", \"age_below_25\"])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Fairness-aware Method: Relabelling\n",
    "\n",
    "In this and the following fairness-aware modeling runs, we exclude the\n",
    "protected class variables as in the **Naive Fairness-aware Approach**\n",
    "section in addition to the explicit fairness-aware technique."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Training models: protected_class = female\n",
      "-----------------------------------------\n",
      "LogisticRegression, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "DecisionTree, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "RandomForest, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "\n",
      "Training models: protected_class = foreign_worker\n",
      "-------------------------------------------------\n",
      "LogisticRegression, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "DecisionTree, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "RandomForest, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "\n",
      "Training models: protected_class = age_below_25\n",
      "-----------------------------------------------\n",
      "LogisticRegression, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "DecisionTree, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "RandomForest, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "\n"
     ]
    }
   ],
   "source": [
    "from sklearn.base import clone\n",
    "\n",
    "from themis_ml.preprocessing.relabelling import Relabeller\n",
    "from themis_ml.meta_estimators import FairnessAwareMetaEstimator\n",
    "\n",
    "# here we use the relabeller class to create new y vectors for each of the\n",
    "# protected class contexts.\n",
    "\n",
    "# we also use the FairnessAwareMetaEstimator as a convenience class to\n",
    "# compose together different fairness-aware methods. This wraps around the\n",
    "# estimators that we defined in the previous\n",
    "relabeller = Relabeller()\n",
    "relabelling_estimators = [\n",
    "    (name, FairnessAwareMetaEstimator(e, relabeller=relabeller))\n",
    "    for name, e in estimators]\n",
    "\n",
    "experiment_relabel_female = cross_validation_experiment(\n",
    "    relabelling_estimators, X_no_sex, y, s_female, \"female\")\n",
    "experiment_relabel_foreign = cross_validation_experiment(\n",
    "    relabelling_estimators, X_no_foreign, y, s_foreign, \"foreign_worker\")\n",
    "experiment_relabel_age_below_25 = cross_validation_experiment(\n",
    "    relabelling_estimators, X_no_age, y, s_age_below_25, \"age_below_25\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style>\n",
       "    .dataframe thead tr:only-child th {\n",
       "        text-align: right;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>auc</th>\n",
       "      <th>mean_diff</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>protected_class</th>\n",
       "      <th>estimator</th>\n",
       "      <th>fold_type</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">age_below_25</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.696362</td>\n",
       "      <td>0.072117</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.678210</td>\n",
       "      <td>0.080572</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.780229</td>\n",
       "      <td>0.097066</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">female</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.698614</td>\n",
       "      <td>0.031185</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.669229</td>\n",
       "      <td>0.058147</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.779133</td>\n",
       "      <td>0.060770</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">foreign_worker</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.690010</td>\n",
       "      <td>0.151073</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.671314</td>\n",
       "      <td>0.291044</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.784619</td>\n",
       "      <td>0.146791</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                                   auc  mean_diff\n",
       "protected_class estimator          fold_type                     \n",
       "age_below_25    DecisionTree       test       0.696362   0.072117\n",
       "                LogisticRegression test       0.678210   0.080572\n",
       "                RandomForest       test       0.780229   0.097066\n",
       "female          DecisionTree       test       0.698614   0.031185\n",
       "                LogisticRegression test       0.669229   0.058147\n",
       "                RandomForest       test       0.779133   0.060770\n",
       "foreign_worker  DecisionTree       test       0.690010   0.151073\n",
       "                LogisticRegression test       0.671314   0.291044\n",
       "                RandomForest       test       0.784619   0.146791"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "experiment_relabel = pd.concat([\n",
    "    experiment_relabel_female,\n",
    "    experiment_relabel_foreign,\n",
    "    experiment_relabel_age_below_25\n",
    "])\n",
    "experiment_relabel_summary = summarize_experiment_results(experiment_relabel)\n",
    "experiment_relabel_summary.query(\"fold_type == 'test'\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA/8AAAD0CAYAAADNLZYIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nL0mSJEnSyP0HI3JIoXn7ItUAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11d39e3d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_experiment_results(experiment_relabel);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/markdown": [
       "#### protected class = female:"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "- best utility measured by auc (higher is better) = 0.779: RandomForest\n",
       "- best fairness measured by mean_diff (lower is better) = 0.031: DecisionTree\n"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "#### protected class = foreign_worker:"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "- best utility measured by auc (higher is better) = 0.785: RandomForest\n",
       "- best fairness measured by mean_diff (lower is better) = 0.147: RandomForest\n"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "#### protected class = age_below_25:"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "- best utility measured by auc (higher is better) = 0.780: RandomForest\n",
       "- best fairness measured by mean_diff (lower is better) = 0.072: DecisionTree\n"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "print_best_metrics(\n",
    "    experiment_relabel_summary.reset_index(),\n",
    "    [\"female\", \"foreign_worker\", \"age_below_25\"])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Validation Curve: Logistic Regression"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "LOGREG_L2_PARAM = [\n",
    "    3, 1, 3e-1, 1e-1, 3e-2, 1e-2, 3e-3, 1e-3,\n",
    "    3e-4, 1e-4, 3e-5, 1e-5, 3e-6, 1e-6, 3e-7, 1e-7, 3e-8, 1e-8]\n",
    "\n",
    "def validation_curve_experiment(\n",
    "        estimator_name, estimator, param_name, param_list, update_func):\n",
    "    validaton_curve_experiment = []\n",
    "    for param in param_list:\n",
    "        e = clone(estimator)\n",
    "        e = update_func(e, param_name, param)\n",
    "        estimators = [(estimator_name, e)]\n",
    "        experiment_relabel_female = cross_validation_experiment(\n",
    "            estimators, X_no_sex, y, s_female, \"female\",\n",
    "            verbose=False)\n",
    "        experiment_relabel_foreign = cross_validation_experiment(\n",
    "            estimators, X_no_foreign, y, s_foreign, \"foreign_worker\",\n",
    "            verbose=False)\n",
    "        experiment_relabel_age_below_25 = cross_validation_experiment(\n",
    "            estimators, X_no_age, y, s_age_below_25, \"age_below_25\",\n",
    "            verbose=False)\n",
    "        validaton_curve_experiment.extend(\n",
    "            [experiment_relabel_female.assign(**{param_name: param}),\n",
    "             experiment_relabel_foreign.assign(**{param_name: param}),\n",
    "             experiment_relabel_age_below_25.assign(**{param_name: param})])\n",
    "    return pd.concat(validaton_curve_experiment)\n",
    "\n",
    "\n",
    "def update_relabeller(e, param_name, param):\n",
    "    e = clone(e)\n",
    "    child_estimator = clone(e.estimator)\n",
    "    child_estimator.set_params(**{param_name: param})\n",
    "    e.set_params(estimator=child_estimator)\n",
    "    return e\n",
    "        \n",
    "\n",
    "relabel_validaton_curve_experiment = validation_curve_experiment(\n",
    "    \"LogisticRegression\", FairnessAwareMetaEstimator(\n",
    "        LOGISTIC_REGRESSION, relabeller=Relabeller()),\n",
    "    \"C\", LOGREG_L2_PARAM, update_relabeller)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbEAAAIUCAYAAACU6RJxAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzsnXl8XVW1+L8rNzfzPDRt0qZJSjrPTcs8ydSWWZSHiD75\n6asoIKKi+JQnznzkOSEqIiD6FESZWkqZCpShtLTpQOemaeZ5ajMPd1i/P85pSNO0vWlzc2+S/f18\nzifn7LP3Pusm2Xedvfbaa4mqYjAYDAbDSCQk0AIYDAaDwXCqGCVmMBgMhhGLUWIGg8FgGLEYJWYw\nGAyGEYtRYgaDwWAYsRglZjAYDIYRi1FiQYqIfE1E9orIP/z4jPtF5Fv+6t9gGErMmPAdEfmCiDxs\nn98mIp+3z6eLyHYR2SYiU4bjd+pvQgMtgOG4fBW4VFUrAi2IwRAkmDFxCqjqI30urwOeVdWfAIjI\niP+dmplYECIijwA5wCsicreIRIvIEyKyyX6Dutau9wUReVFE3hCREhG5Q0S+YdfZKCJJdr3/EpHN\nIvKRiDwnIlEDPHOKiLwqIltE5D0RmX4SGbPselvt4xy7/CIRWd2n3sMi8gX7fLGIfGDLsUlEYofs\nl2YY1YyQMeHrswfsV0SuFpEP7fprRSTNLr/f/qzrRKRIRL52nOffKiIFIrIJOLdP+f0i8i0RWQ58\nHfiKiLzd/3c66D9KsKCq5gjCAygBUuzznwG32OcJQAEQDXwBKARigVSgGbjNrvdr4Ov2eXKffn8C\n3Gmf3w98yz5/E8i1z88E3jqJfFFAhH2eC+Tb5xcBq/vUe9iWMwwoAhbb5XFAaKB/z+YYOccIGBO+\nPnvAfoFEQOzzLwG/7CPTB0A4kAI0As5+z54AlNnPDQPWAw8P8Jl6z/v/TkfqYcyJI4PLgWv62Ooj\ngEz7/G1VbQVaRaQZeMku3wnMtc9ni8hPsAZ7DPBa385FJAY4B/i3iBwpDj+JTE7gYRGZD3iAqSep\nPw2oVtXNAKracpL6BsOJCMYxcdJnn6TficAzIjIBSxEV9+n3ZVXtBrpFpA5IA/qaAM8E1qlqvS3/\nM5x8TI4KjBIbGQhwg6ruP6pQ5Eygu0+Rt8+1l4//vk8C16nqR7Zp76J+/YcAh1V1/iBkuhuoBebZ\n7bvscjdHm6kjBtGnweArwTgm8OHZJ+r3d8CvVHWViFyENWsaqF8P5ru7F7MmNjJ4DbhT7Fc3EVkw\nyPaxQLWIOIHP9r9pz4qKReTTdv8iIvPs8+tF5OcD9BmPNbPyAp8DHHZ5KTBTRMJFJAG4xC7fD0wQ\nkcV2v7EiYgai4VQJxjFxUk7UL9aYqrTP/3OQXX8IXCgiyfZn+vSpyDcSMUpsZPBjLPPdDhHZbV8P\nhvuw/snXA/uOU+ezwBdF5CNgN3CtXT4FGMj09wfgP+3604F2AFUtB/4F7LJ/brPLe4D/AH5nt3kD\nM0sznDrBOCZ85Xj93o9lZtwCNAymQ1WttttvwPpMe09DvhHFkUVEg2FAROTvwN1HbO0Gw1jHjIng\nwigxg8FgMIxYjDnRYDAYDCMWo8QMBoPBMGLxqxITkaUisl9ECkXk3gHux4vIS/au+d0icquvbQ0G\ng8Fg8JsSExEH8HtgGTAT+IyIzOxX7XZgj6rOw9qn8UsRCfOx7TEsXbpUAXOYI1DHqMKMJ3ME+PAJ\nf87ElgCFqlpku1f/k49dSY+gQKy91yMGaMLaLOtL22NoaBiUV6rBMKLwwbIhIvKQfX+HiCzsc+9u\n29qxS0SeFpGTbm8w48kwEvCnEssAyvtcV9hlfXkYmAFUYYVlucvePOtLW4NhzOCjdWIZVhzLXGAF\n8Ee7bQbwNSBPVWdjbUy/aZhENxj8SqAdO64AtgPpwHysWHxxg+lARFaISL6I5NfXm20bhlGLL9aJ\na4G/qcVGIMGOwwdWmKJIO0pKFNaLo8Ew4vGnEqsEJvW5nsjHIVWOcCvwvD3oCrECXk73sS0Aqvqo\nquapal5qauqQCW8wBBm+WCcGrKOqlcD/YkU5rwaaVfX1gR5iXgoNIw1/xq7bDOSKSDaWAroJuLlf\nnTKs2HrviZU7ZxpWuo7DPrQ1GIYMt9tNW1sbXV1ddHd39/7se3R1dZGens6CBYMN0xdYRCQRa5aW\njTW2/i0it6jq3/vXVdVHgUcB8vLyfF5cN/ifyrV1uNrcTL52An0i4I95/KbEVNUtIndgBep0AE+o\n6m4Ruc2+/whWvLMnRWQnVlTq76hqA8BAbf0lq2Hs4PF4aGxspKGhgfr6+t6fTU1N+BK9pqenJ1BK\nzBfrxPHqXAoU90nT8TxWOpBjlJghODm0t5VN9+4BwBHhYNLStABLFDz4NYq4qq4B1vQre6TPeRVW\nXiCf2hoMg6Wzs5M9e/ZQUlJCQ0MDTU1NeL3eQfcTGhpKeHg4YWFhfpDSJ3yxbKwC7hCRf2Lll2pW\n1WoRKQPOEit7cSeW9SN/+EQ3nC77ny/uPd/z1yKjxPpgUmEYRh1er5eioiJ27NhBQUEBHo/nuHUT\nEhJISUkhNTWVpKQkIiIiiIiIIDw8vPeIiIjA4XAct4/hwEfLxhpgOVZ24Q6sNWdU9UMReRbYirWF\nZRu2ydAQ/Kgq1W82cMSFoeNAN027WkiaPSgfuFGLUWKGUUN9fT07duxg586dtLe3H3UvJiaG8ePH\nk5qa2qu0kpOTAzmzGjQ+WDYUK4DAQG1/APzArwIa/EJ1fj20HO2DV/RMpVFiNmNaiblcLioqKujq\n6jp55RFOREQEEydOxOl0BlqUIUVV2bFjB1u2bKG6uvqoe06nk+nTpzN37lwmT55sFsMNI5Kdz1jJ\nqxWlI6WZ6IYEKt6oY/ZdOUSkhAdYusAzppVYRUUFsbGxZGVljeovOFWlsbGRiooKsrOzAy3OkNHW\n1sZLL71EUVHRUeWZmZnMnTuX6dOnEx5uBrlh5OJxe2jd1IUDJ13j2qibXkb2uwmoWyl5oZrp/5UV\naBEDzphWYl1dXaNegQGICMnJyYymfT8HDx7kpZde6jUbxsTEsGDBAubMmUNiYmKApTMYhoadr+zB\n0WFZT9IvSaFWCulMaCPycAxFz1Yx9QuZhDgDHbMisIxpJQaMegV2hNHyOd1uN2+//TabNm3qLZs1\naxZLly4lIuKk4QANhhHFgZWlhBKDirLos3No/rCO8pxqMrbm0t3YQ+Wb9WPeU3Fsq/AAc/jwYf7w\nhz+cUtvf/OY3dHR0DLFEwU1DQwN/+ctfehVYWFgY11xzDdddd51RYIZRR31tPbrPcjxy5Cix42PI\nycmhZWI97jAXAAefGTCQ0ZjCKLEAYpSYb6gqW7du5fHHH6eurg6A9PR0vvSlLzFnzpwAS2cw+IfN\nL2zD2WUpsSlXWXvYs7OzUYdyKKsGgEM7Wzi0uyVgMgYDY96cGEjuvfdeDh48yPz587nssssYN24c\n//rXv+ju7ub666/nhz/8Ie3t7dx4441UVFTg8Xi47777qK2tpaqqiosvvpiUlBTefvvtQH8Uv9HR\n0cGaNWvYv39/b9k555zDBRdcEPC9WwaDv+ju7qZ23SESSENFyb16MmCt/aalpdHYWUPKgYmICgef\nqSTvR2PX3d4oMZsdvzxA8/62Ie83floMc7+ZO+C9Bx54gF27drF9+3Zef/11nn32WTZt2oSqcs01\n1/Duu+9SX19Peno6L7/8MgDNzc3Ex8fzq1/9irfffpuUlJQhlzlYaGtr48knn6S5uRmA2NhYrr32\nWiZPnhxgyQwG/7Ljox3ElFsOSrFzIghP+Hg/45QpU6it/YCW9EbiK1OoeL2O2XdNISJ55Ox5HEqM\nErNp3t9Gw9bmgD3/9ddf5/XXX++Ny9fW1saBAwc4//zz+eY3v8l3vvMdrrrqKs4///yAyTiceL1e\nXnzxxV4FNm3aNJYvX05UVFSAJTMY/IuqsmP1XpK6MwE44+rMo+7n5OTwwQcf0JRTRXxliu1uX8X0\nL2UFQNrAY5SYTfy0mID2q6p897vf5ctf/vIx97Zu3cqaNWv4/ve/zyWXXML//M//DLWYQcc777xD\naWkpAHPmzOHqq68eNR6WBsOJKCkpgT32rCoEMj4x7qj7EydOJCwsjM7kVhjvgRoHxc9WMfU/x6a7\nvVFiNscz+fmT2NhYWltbAbjiiiu47777+OxnP0tMTAyVlZU4nU7cbjdJSUnccsstJCQk8Nhjjx3V\ndjSaEw8cOMAHH3wAQGpqKkuXLjUKzDBmyN+UT1xVMgApS+IJiz86yo7D4WDy5MkcOHCAhuxKUmoy\n6WrooeqteiZeMfbc7Y0SCyDJycmce+65zJ49m2XLlnHzzTdz9tlnA9YC7t///ncKCwu55557CAkJ\nwel08sc//hGAFStWsHTpUtLT00eVY0dzczOrVq0CLBf6G264YUTFNzQYTofm5mYqN9QxucdK8Jt5\nxfgB6+Xk5HDgwAHqUysYH5eNu8XDwWcqjRIzDD9PPfXUUdd33XXXUddTpkzhiiuuOKbdnXfeyZ13\n3ulX2YYbj8fD888/3xvL8sorryQ5OTnAUhkMw8eWLVuIq7D+5yUUJlw4sKVlypQpAKhDCTtTcb8B\nTTtaOLSnhcSZY8tTcewZUA1By9q1a6mqqgJg0aJFzJw5M8ASGQzDh8vlYvvW7cRWWkos7exkwuIG\nDtidmJjYG16tIbMSsXebjMXNz0aJGYKCvXv3kp9v5WmcMGECl156aYAlMhiGlz179hBSFk6oy1Jc\nGZemnrB+Tk4OAGWHS0i7wFJ8la/X0d3U419BgwyjxAwBp7GxkdWrVwNWypgbbriB0FBj6e6PiCwV\nkf0iUigi9w5wX0TkIfv+DhFZ2Odegog8KyL7RGSviJw9vNIbToSqkp+fT1ylZT4MccpxTYlHOKLE\nvF4vkRdYjk9el1L8fJV/hQ0y/KrEfBh094jIdvvYJSIeEUmy75WIyE77nkmlPkpxuVw899xz9PRY\nb4/XXHMN8fHxAZYq+BARB/B7YBkwE/iMiPS3ty4Dcu1jBfDHPvd+C7yqqtOBecBevwtt8Jmqqipq\nqmp7vRLTzknCGXPiF7msrCxCQqyv8OrQCuKnWtt5ip+rwuv2+lfgIMJvSsyXQaeqD6rqfFWdD3wX\neEdVm/pUudi+n+cvOQ2B5dVXX+1NEXPOOeeQmzt8Wx1UFfUoXrcXT7cn2Af+EqBQVYtUtQf4J3Bt\nvzrXAn9Ti41AgohMEJF44ALgcQBV7VHVw8MpvOHE7N27l5i6BBwuS3FlXDbuJC0s791Jk6yYisXF\nReT8RwYAXfU9VK9r8J+wQYY/bTa9gw5ARI4Muj3Hqf8Z4Gk/ymMIMgoKCtixYwdgJbK88MILT6s/\nr9tLR3UXbWWdtJd30lb+8c/uxh7Uo6hXUS+oV0GP7cMRGUJYnBNnbCjOuFDCYkNxxjkJiwvFGRtK\n3BnRpF904rUKP5EBlPe5rgDO9KFOBuAG6oG/iMg8YAtwl6q2+09cg6+oKvv37//YlBgewvjzffPK\nzcnJobS0lEOHDhHzyTCccaG4WtwUP19FxqUnV4SjAX8qMV8GHQAiEgUsBe7oU6zAWhHxAH9S1UeP\n03YFlumEzMzMgaoELYcPH+app57iq1/96qDaLV++nKeeeoqEhAQ/SeZ/VLV3Q3NERATXXXddr2lk\nMH00bm+m5Pkqmna10lHVhXoG0EyDwNPppbOzm87a7gHvT7g4JVBK7HQIBRYCd6rqhyLyW+Be4L7+\nFUfyeBqp1NfX09zYTFr1NADGn5OEM9q3r+acnJzefaKllSVkXpnGwacrqd90mLbyDmImjf4wbcGy\nen41sL6fKfE8Va0UkXHAGyKyT1Xf7d/QVm6PAuTl5Z3eN9gwcyQVS38l5na7T+jYsGbNGn+L5nfK\ny8uprLTcgRcuXEhsbKzPbV3tbspfqaX431W0HDz+ZMIREUL0pEhiJkUSmRaOhIYgISAhYh8fnxMC\n6lF6Wty4Wt24Wlz0tLpxNbvpaXXhanHj6fISFhuwIVMJTOpzPdEu86WOAhWq+qFd/iyWEjuGkTye\nRioFBQVED9KUeIS0tDSio6Npb2+nqKiIK65fzsGnrX+Lkheqmf21KX6ROZjw54j0ZdAd4Sb6mRJV\ntdL+WSciL2CZJ49RYiOZvqlYnE4nERERJCYmsm/fPgoKCrjuuusoLy+nq6uLu+66ixUrVgDWgm5+\nfj5tbW0sW7aM8847jw8++ICMjAxWrlxJZGRkgD/ZydmwYQNghdBZvHixT21aCtsoeq6K8pdrcXd4\nestDnMK4s5KIzYkiZlIUMZMiic6MJCIlbEjDVXl6vGjg1s02A7kiko01jm4Cbu5XZxVwh226PxNo\nVtVqABEpF5FpqrofuITjm/UNw0xBQQGxNUkAhIQJ489L8rmtiJCTk8POnTspKSkh+pMRJM+Pp3F7\nM6Uv1TDzK9mjPp6iP5WYL4MOe9H5QuCWPmXRQIiqttrnlwM/8qOsvP7669TW1g55v2lpaVx++eUD\n3uubimXdunVceeWV7Nq1i+zsbACeeOIJkpKS6OzsZPHixdxwww3HRLA4cOAATz/9NH/+85+58cYb\nee6557jlllsGelzQUFdXR2FhIQDz5s0jJub4QZK9Li9V6xoo+ncljf2yDERNCCfrhnSyrplAeJL/\nQ1M5wkIgLDBfCKrqFpE7gNcAB/CEqu4Wkdvs+48Aa4DlQCHQAdzap4s7gX+ISBhQ1O+eIUC0tLRQ\nXVVNbq3lu5ayKIHQqMF9LR9RYj09PVRUVJD1yQk0bm+m55CLqrcbmHj56F4b85sS83HQAVwPvN5v\nkTkNeMF+iw4FnlLVV/0lK0BtbS1lZWX+fMRJWbJkSa8CA3jooYd44YUXAMv8duDAgWOUWHZ2NvPn\nzwesKBclJSXDJu+psnHjRsB6izzzzAGXSQFr5rXxW7tor+j6uFAg7ewksj+dzvhzkhHH2AkMrKpr\nsBRV37JH+pwrcPtx2m4HjJdvkHHgwAHCW6JwdoYDMP7cwYdZ6/udUVRUxAWXXMCO/y3E1eKm5IUq\no8ROh5MNOvv6SeDJfmVFWHtZho20NP8EzhxMv9HR0b3n69atY+3atWzYsIGoqCguuuii3piCfQkP\nD+89dzgcdHZ2np7AfqalpYXdu3cDMH36dJKSBjad1G5oYtO9u3G3W2ZDZ3wok6+ZQPYN6cRMDH5z\nqcHgC31NiQDjzxu8EouOjmb8+PHU1NRQVFTExRdfTOaV4zn4dAX1mw/TVtZBTObodfAIFseOgHM8\nk58/6ZuKpT/Nzc0kJiYSFRXFvn37emcvI50PP/wQr9daVzrrrLMGrFP0bCU7HjyA2steM27LIveW\nSTgiHMMlpsHgd7q6uigpKSGzZhYAMVlRRJ/iC1pOTg41NTXU1NTQ1tZG1icncPDpCgCKX6hmzl2j\n18FjdK/4BTl9U7Hcc889R91bunQpbrebGTNmcO+99x73C38k0dnZybZt2wDLOSU9Pf2o++pRdvyy\nkI8esBRYSHgISx6YyfQvZRkFZhh1FBUVIZ0hRDZZnrmDcejoz5Go9gDFxcXEZUeTvNCKfFP2Ug2e\nnqDeyH9amJlYgOmfiuUI4eHhvPLKKwPeO7LulZKSwq5du3rLv/Wtbw25fEPJli1bcLlcwLGzMHeH\nm83f20vNe40AhCc7OeuXc0iaPbbSShjGDvv37ye6LhHBWtc9FVPiETIyMggLC6Onp4eioiLmzJlD\n9ifTadzaTM9hF9Vvj96EmWYmZhgWXC4XmzdvBmDcuHG9wUsBOmu7ePdL23sVWNyUaC56cpFRYIZR\ni8fj4eDBg8TWWOlUQqMdJM8/9ZihDoeDrKwswJqJqSrpF6cQFm/NU4qfrz5tmYMVo8QMw8KOHTvo\n6OgA4Oyzz+7dv3VobyvrvrCV5oI2wAp8esHjC4iaEBEwWQ0Gf1NaWkp3ZzcxtVbUnXFnJhISenpf\nx0deDNvb2ykuLsYR7iDzKiszdMOWw7SWdJye0EGKUWIGv+P1evnwQytYRHx8fG+yy8P7W3nvv7bR\nVW9FsM/+dDpn/Wr2SaN3GwwjnYKCAiKbYnHYucNOx5R4hNzcXBwOa+34pZdeor29nazrP153Lnlx\ndKZoGfPfFqo6pFEdghVrC1Fg2L9/P4cOHQLgzDPPJCQkBPUo235agKfLCwJzvnEGU27KGBN/C8PY\nRlUt1/raxN6ytHNO3anjCHFxcVx22WW8+uqrtLW1sXLlSm666SZSFiXQsOUwZXYED0f48DpJdXV1\n0dLSQnNzMy0tLb3HEQ/sq6+++rT6P6kSE5E04GdAuqous9OpnK2qj5/Wk4OAiIgIGhsbSU5OHtVf\nnqpKY2MjERHDb6LrG+g3MjKSefOs7X9Fz1ZyeI+1vWDqFzI54zMTh102gyEQ1NTU0NraSmqN5VGY\nMDOWiJTwk7TyjYULF1JeXs7u3bspLi7m/fffJ/v6aTRsOUxPs5uqtxuYtNS/Dh5tbW1s3ryZwsJC\nmpub6e4eOJg2MODe18Hiy0zsSeAvwPfs6wLgGezcRCOZiRMnUlFR0ZvPajQTERHBxInDryhKS0up\nqakBIC8vj7CwMDrrutnzh2IAojIimPbFycMul8EQKPbv309oRxgRLVZwg/Hnnv4s7AgiwvLly6mp\nqaGxsZH33nuP9E9lEJbgpOewi+Lnq/ymxJqamti4cSM7duzA4/Ect56IEBcXR1xcHCkpJ85e7Qu+\nKLEUVf2XiHwXesNJHV/CEYTT6TwqZIth6DkS6Dc0NJS8PCvq0Y5fFvZG4pj/nVxCzR4wwxjiwIED\nxPQxJQ7FelhfwsLCuOGGG3jiiSdwu928tGYVF1x+BWX/qqNxazOtJe3EZkUf0677UA/V7zewf00R\nXS3dpH8ukTPOzCYhIeGElqqqqio2bNjAvn37jipPT08nPT29V2HFx8cTFxdHTEzMoNMunQhflFi7\niCRjpxAUkbOA5hM3MRjoDYMDMH/+fKKioqh5v5GqN62Zb8ZlqaSdM7QD2GAIZg4dOkRdXR2TamYA\n1n7IhBm+pyHyldTUVJYtW8ZLL71ER0cHe2K2E4Pl5FH8fDVzv3EG6lUO72uldn0TNesbObS7tU+i\nWAelP2zi/TPX48hRJk+eTGZmJpmZmb2h4oqKitiwYQOlpaVHPTs3N5ezzz67N+u0v/FFiX0DK8XD\nFBFZD6QCn/KrVIZRQf9Av+4uDx/94gBg7YuZ+80zAimewTDsFBQUIB4hut7aE5Z2TrKVz84PzJ07\nl/LycrZv305ZWzFzpkzAc1AoW12Dq8VF7QdNdDe5jmnnCXXjcIficIUyef0sqjoL2dW6qzewQkxM\nDOHh4TQ2Nva2CQkJYfbs2Zx11lmkpg5v0tgTKjERCQEisFKlTAME2K+qx35yg6EPhw8fZs8eK2XV\nzJkzSUhIYNfvDtJRZS3kzro9Z8gWsw2GkUJBQQFRDfGEeCwT+lCuhw3E5ZdfTlVVFXV1dZQmFTDx\n4DRcLW7KVh+ddqorrp22tEN0T2oj77r5jG/MZPtPC8AdQsaWqUR1x1B9RjGI5bjR1mbt6wwLC2PB\nggUsWbKEuLjABCc4oRJTVa+I/F5VFwC7h0kmwyggPz+/163/7LPPprmwjcK/WwFJE2fFkn1D+oma\nGwyjjo6ODsrLy0mryQJAHFYyV3/idDq54YYbePzxx2lJb6Qntouw1ggkHNpTD3M4pYG2tEO4o3qY\nP38+F110fW82jZj0KDbeswtXi5vEXelMHTeDsOtdlFWW0draSm5uLosWLQp4El5fzIlvisgNwPMa\nyM1GhhFDT08P27dvB2Dy5MmMSx3Hu9/dhnoUccD8/546pvKAGQwAhYWFqFeJsVOvJC+IH5aN/UlJ\nSVx11VU8//zzFJ//ERFdUXTEtKIO6+t80qRJXHbZZUyYMOGodimLErjwiYVsuGsH7ZVd1L/VTEpz\nAtc8eC1hcU6/y+0rvriIfBn4N9AjIi0i0ioiLX6WyzCC2blzZ+/ekMWLF1PyYjVNO6x/mSk3TSRh\n2tAvZI8FRGSpiOwXkUIRuXeA+yIiD9n3d4jIwn73HSKyTURWD5/UhiMUFBQQ1hpJWIe1X3OovRJP\nxIwZM1i8eDGecDft8S2oQ4mLi+P666/nc5/73DEK7AixWVFc+ORCEudYpsKGLYd559attFcET97C\nkyoxVY1V1RBVdapqnH1tIrMaBkRVyc/PB6wQU5OSJrP7d5aHYmRaODO+nBVA6UYuIuIAfg8sA2YC\nn7EDD/RlGZBrHyuAP/a7fxew18+iGgbA5XJRVFR0VJSO00m9cipccskl5ObmEhkZyfnnn89tt93G\nzJkzTxroITwxjPP/OI/0SyyHjbbSTtbdupWa9Y0nbDdc+OSsLyLXiMj/2sdVvnbuw5vjPSKy3T52\niYhHRJJ8aWsITkpKSmhoaABg0aJF7HmoCFerG4C59+QSGjXmI52dKkuAQlUtUtUe4J/Atf3qXAv8\nTS02AgkiMgFARCYCVwKPDafQBovi4mJcLlevKTE6I4KYycObbdnhcPDpT3+au+++mwsuuACn03eT\noCPCwZKfzyT385bbfM8hFxvu2smGu3fSVhbYwMInVWIi8gDWG9we+7hLRH7uQ7uTvjmq6oOqOl9V\n5wPfBd5R1SYf3zoNQciRdCuhoaFMdGdT/kodABMuTCb9otPfnT+GyQDK+1xX2GW+1vkN8G1g9GZH\nDGIKCgoIcTmIarRM6WnnBSbUnYic8nMlRJj9tSks+P40QqMt78qa9xpZe+Nmdv3uIK52t899NRe0\nsfPXhZSsPP0UMb68Fi8H5quqF0BE/gpsw1I6J6L3zdFud+TNcc9x6n8GePoU2xqCgEOHDnHggLUP\nbPb0Oez9tbUJ0hEZwtx7cgMp2pjGtp7UqeoWEbnoJHVXYJkiyczMHAbpRj9er5cDBw4QXZeAqDVv\nGM71sKEm67oJjD8/mT2/L6L0pRrUrRz4aznlL9cy644cJi1PG3DvW1dDN+Wv1lH2cg0tB9oBiJ8a\nQ9a1A6/H+YqvsT8S+pz7mrnNlzdHAEQkClgKPHcKbVeISL6I5I+FGIjBzJYtW3rP06uzaS+zFn9n\n3pZN1Hjn8NazAAAgAElEQVSTH+w0qQT6hkCYaJf5Uudc4BoRKcEyQ35CRP4+0ENU9VFVzVPVvOHe\ntDpaKS0tpaOjozcBpiMihJSFp54AMxiISA5j4f9M56K/LiRpruUi0dXQw5b79/HOF7dxaLflyOXu\n8lD+ai3r7/yIV5ZvYNdvDvYqMABnbOigZnAD4ctM7OfANhF5G2uz8wXAUK9RXQ2sV9WmwTZU1UeB\nRwHy8vLMFoAAcZRb/YQsqp6y/pQxWVHk/MeA7x+GwbEZyBWRbCzFdBNwc786q4A7bMvFmUCzqlZj\nWU2+C2DPxL6lqrcMl+BjGbfbzWuvvQZKb7zE1CWJw54OxV8kzozjgscWUP5KLbt/V0RXQw+Hdraw\n7j+3krokgUO7W3vjpB4hJjOSzKvGM2lZ2pAkvz2pElPVp0VkHbDYLvqOqtb40Lcvb45HuImPTYmD\nbWsIAvq61Wc3TKfusJVmZcaKrNPOWGvoDbx9B/Aa4ACeUNXdInKbff8RYA2W+b8Q6ABuDZS8Bov3\n3nvPSoN0KIbQ7jBgZJsSB0JChMwrxzPhohQK/lJG4T/K8bqU+k2He+s440OZdPk4Jl05nsRZsUO6\nHuhLPrHrgbdUdZV9nSAi16nqiydp6subIyISjxXW6pbBtjUEB33d6hMiEzm02jIjxp0RTcalxiQ1\nVKjqGixF1bfskT7nCtx+kj7WAev8IJ6hH0eiuwNMaPv4nXwoEmAGI87oUGbdkcPka8ez6zcHqfvw\nEOPOTiLzyjTGn5tMiNM/L7O+mBN/oKovHLlQ1cMi8gPghErMxzdHgOuB11W1/WRtB/PBDMNHX7f6\nqYfm0NZi2bhnfDnLb8FNDYZgxu12s3r1alSVkJAQUlvSaaOLuNzoUb8+HDMpirN+OQdVHRYPTF+U\n2EDq06fNPid7c7Svn8RKvHnStobg5IhbfZg3nK53rbKE6TFMMC71hjHK+++/35ts99x559H4nBX4\nerSZEk/EcG0h8GV+ly8ivxKRKfbxa2DLSVsZxgR93eqnHZrXu4g747bsgOyDMRgCTXV1NR988AEA\naWlpxH40rvfe+HPHjhIbLnxRYncCPcAz9tHFSezuhrHDEbd6R3couslauE6cHUuan1NMGAzBiMfj\nOcqMeFbsBZQ8Z23oTZob1+uObhg6fPFObMd2qbcjaUT3Xb8yjF36utVn187E22XtcJhpZmGGMcr6\n9eupq7Oi1Jx1xjkUPWQ5cjvjQ1n8s5lmjdgP+BJ26ikRiRORaGAnsEdE7vG/aIZg54hbvaPLSfhO\nK5xO8oJ4Us9MPElLg2H0UVtby/r16wEYl5iG59+ReDqtKF95P5ox6h06AoUv5sSZqtoCXAe8AmQD\nn/OrVIagp69bfUZJDtpjlZtZmGEs4vF4eOmll/B6vYgIM0oX0lpkBcademumWQvzI74oMaeIOLGU\n2CpVdQEmMsYYp7i4mIaGBkI7w4g5YHkhpi5JIGVRwklaGgyjjw0bNlBbWwvAotBzqH/TCruUsijB\npB/yM74osT8BJUA08K6ITAZMUswxTE9PjxVKBxhXkAl26LMZt2UHUCqDITDU19fz3nvvATA+JIOu\nldbXaniyk8U/nWEi1vgZX5JiPqSqGaq63I4IUAZc7H/RDMHKm2++SVNTE872cBJK0wArCkHy3JEd\n1NRgOBXy8/Pxer043KGkb8jF2+2FEFj805lEpIQHWrxRz6AzFNqK7PTCDhtGLAcOHGDr1q0ATK6Y\nDnZszxm3ZQVOKIMhgJSWloLClP1z6KpyATDzy9mk5hkHp+HAzHMNPtPe3s7LL78MQHRPHOH7YgAr\n4WXiTLP/xTD2aGtro7GxkcTi8YQWWJmax52dyNRbTS624cIoMYNPqCovv/wy7e3tiEeYuncBaucI\nnvFlsxZmGJuUlZURfjiatJ3WGIhMCyfvxzPMfrBhxCdzooicA2T1ra+qf/OTTIYgZNu2bVZ4KYUZ\nxYvoLrIsylmfnED81JgAS2cwBIaysjKSiscT4g1BHMLin80kPCEs0GKNKXxJxfJ/wBRgO70rIChg\nlNgYobGxkbVr1wKQXpYDO63F6uT58cy7JzeQohkMAaWsrIzYxomA5U6fPM84Nw03vszE8rA2PJu9\nYWMQj8fDypUrcblcxNQkkrBtAgCR48M58xez/JYjyGAIdjo6OmisbCK1dSoAyfPMunAg8OUbaBcw\n3t+CGIKT999/n+rqasJaIsncOgMUHBEhnP2rOYQnGbPJcCIiS0Vkv4gUisi9A9wXEXnIvr9DRBba\n5ZNE5G0R2SMiu0XkruGXfvRRVlZGVFNs73WS2WISEHyZiaVgxUvcBHQfKVTVa/wmlSEoqKioYP36\n9YT0hJK9eTZ0W4vVi340w6yDDTN28O3fA5cBFcBmEVmlqnv6VFsG5NrHmcAf7Z9u4JuqulVEYoEt\nIvJGv7aGQVJWVkZkkz37EkiaY2ZigcAXJXa/v4UwBB/d3d2sXLkS9SiZm6fjaLFmXTO+nEXGJ1ID\nLN2YZAlQqKpFACLyT+BaoK8iuhb4m2363ygiCSIyQVWrgWoAVW0Vkb1ARr+2hkFSWlpKVJM1FuKm\nROOMGfS2W8MQ4EsqlneGQxBDcPH6669z+PBh0nZmE11nmUkyLk1l2pcmB1iyMUsGUN7nugJrlnWy\nOhnYCgxARLKABcCH/hByrNDZ2UldTR3Tm3IATJ6wAOJLKpazRGSziLSJSI+IeETEp9iJJ7Ph23Uu\nEpHttq3+nT7lJSKy076X7/tHMpwOHo+Hd955hx07dpBQnEZyUToA8dNiWPiD6SZC/QhGRGKA54Cv\n25kpBqqzQkTyRSS/vr5+eAUcQZSXlxPREk2IxwFgQq4FEF/mvw8DNwH/xvJU/Dww9WSNfLHhi0gC\n8AdgqaqWici4ft1crKoNPn0Sw2lTV1fHqlWrqK2tJaohjgkfTQEgPMnJWb+cTWikI8ASjmkqgUl9\nrifaZT7VsTNRPAf8Q1WfP95DVPVR4FGAvLw845F8HMrKyohs7OPUYTwTA4ZP/tGqWgg4VNWjqn8B\nlvrQrNeGr6o9wBEbfl9uBp5X1TL7OXW+i24YKrxeL+vXr+fxxx+ntraW8MPRZG6egagQ4hTOfHC2\nSegXeDYDuSKSLSJhWC+Wq/rVWQV83vZSPAtoVtVqsabPjwN7VfVXwyv26MRaD7MUV1iik+iJkQGW\naOziy0yswx4020XkF1j2dV+Uny82/KlY+crWAbHAb/tEAlFgrYh4gD/Zb4jHICIrgBUAmZkmXtlg\naWhoYNWqVVRXVyPuEMbtzyKlMB28ltlw/n9PNRs4gwBVdYvIHcBrgAN4QlV3i8ht9v1HgDXAcqAQ\n6AButZufi5XIdqeIbLfL/ltV1wznZxgtdHV1UVtby5SmDACS58UbM3sA8UWJfQ5Lad0B3I1lrrhh\nCJ+/CLgEiAQ2iMhGVS0AzlPVStvE+IaI7FPVd/t3YMwfp4bX6+XDDz/knXfewePxEF2bQMbOXEJb\nLS9EcQgzvpLF5KsnBFhSwxFspbOmX9kjfc4VuH2Adu8D5lt2iKioqMDR4SSsw7JOGKeOwOKLd2Kp\niEQCE1T1h4Po2xcbfgXQqKrtQLuIvAvMAwpUtdJ+fp2IvIBlnjxGiRkGT1NTE6tWraKyshJHt5P0\nnTkklH+8HJk4O5YF35tGfK7ZC2Yw9MfaH/bxephx6ggsvsROvBr4XyAMyBaR+cCPfNjs3GvDx1Je\nN2GtgfVlJfCwiITa/Z8J/FpEooEQe09LNHA58KNBfC7DAKgqW7Zs4a233sLV4yK+bBwTdmcT0m39\nG4RGO5j51WxyPpWBOMyLu8EwEKWlpUQ1WrMvCRUSZpiXvUDi62bnJcA6AFXdbiumE+KLDV9V94rI\nq8AOwAs8pqq7RCQHeMG2M4cCT6nqq4P+dIZeWlpaePnllykqKiKsNZLJ26cS3ZDQe3/ChcnM+3Yu\nkWnGgcNgOB49PT1UV1eT1TQHgIQZsTjCjdduIPFFiblUtbnfwqVPa08ns+Hb1w8CD/YrK8IyKxqG\ngN27d/Pqq6/S0+pi3P7JJB9MR7yWb05Eahjzvp1L+sUmCofBcDIqKirAJUQcjgZM0N9gwBcltltE\nbgYcIpILfA34wL9iGYaCzs5OXn31Vfbs3kNcRQqTdmXj7LKD9gpkfyqdWbfnmHA5BoOPlJaWEnk4\nBlHrJdAE/Q08vnx73Ql8Dyv479NY5sEf+1Mow+lz8OBBVq9ejavSy+SPZhPd+PFgS5wTx7xv55I4\nI/YEPRgMhv703+ScbDwTA44v3okdWErse/4Xx3C6uFwu1q5dy/aNHzFu72QSi8Yjtnd1eLKTWXdO\nIXN5mkmfbjAMEpfLRVVVFRlN0wCIyoggIiU8wFIZfPFOzAP+G8jqW19V5/pPLMOp4PF4+Ncz/+Lw\nO52csXsRoT1OAMQBOf8xkRkrsozp0GA4RSoqKvB6vL3u9WYWFhz48o32D+AeYCeWB6EhCFFVXl69\nBtezYaRXZPSWpy5OYO63combEh1A6QyGkU9ZWRlhbZG9L4dJJpJNUOCLEqtX1f4x2gxBxvvvv0/D\n/7WTWGEl4Y5IC2Pu3WeQfkmqCYljMAwBZpNzcOKLEvuBiDwGvMnRmZ2PGwnbMLzs3LmTfb8vI6XE\nmoHFZEdy4WMLCYt3Blgyg2F04Ha7qaysZFxjFgChUQ5j3QgSfFFitwLTAScfmxMVMEosCCgtLWXD\n/24jtdAKfhwxIYzz/zjfKDCDYQiprKzE4/EQaUeuT5wdZ6LaBAm+KLHFqjrN75IYBk1jYyOv/+wd\nUndbCsyZ5OCCPy0wHlMGwxBTVlZGSE8oEa1RgNnkHEz4klLlAxGZ6XdJDIOivb2dlT95hZQtlgIL\niREufHQh0ekmr5HBMNSUlZUR1dQ3CaZZDwsWfJmJnYWVS6wYa01MsLI+GBf7AOFyuXjhgZdJeM9a\nA5MIuPCRhcRmGRu9wTDUeDweKioqSGxKtwoEkmabmViw4IsS8yWLs2GYUFVW/fYVIl9LsTYxhyrn\n/W4BCdNN9A2DwR9UVVXhdruJsiN1xE2JNvstg4iTmhNVtXSgYziEMxzLG0++Df+OJsQbgoYoZ/1y\nDikLEk7e0DDiEZGlIrJfRApF5N4B7ouIPGTf3yEiC31tazg+ZWVl4IXIQ5YSM0kwgwtf1sQMQcLO\n9btp/rOHEI8DFWXB/blMODcl0GIZhgERcQC/B5YBM4HPDLBWvQzItY8VwB8H0dZwHMrKyohojibE\nY6VcSTbrYUGFmROPEOqr69n1w2IieqwEfNO+Pons5RMDLJVhGFkCFNppihCRfwLXAnv61LkW+Juq\nKrBRRBJEZAJWyLiTtfWJwveK2fbjgtP6IEeQWLjgF4sYNyV4X8Q8Hg/l5eXENH0so3HqCC6MEhsB\nuFwu3vj2B0Q2WYMn8bIoZn32jABLZRhmMoDyPtcVWJnQT1Ynw8e2AIjICqxZHJmZmcfc7+lwEdo0\nRFs4muCdb2zm+mcvI9QZnF9FNTU1uFyuXs/E8CQn0RkmcWwwEZz/OYZeVJWXf76WyL2WAnNkKhf8\nKC/AUhlGK6r6KPAoQF5e3jHJb2NSo9Cp3ce0GyyeQxBaH05oZSRv/Pxdlv3PJ067T39QXFwM0Jt+\nJWluvAnjFmT4VYmJyFLgt4ADeExVHxigzkXAb7AigjSo6oW+th0LbHwxH8/qcEIAjfJwye/PIcRp\nljLHIJXApD7XE+0yX+o4fWjrE5kLJ5L51Ombsbtaull93bs4Wpx0rFZ2X7iPWRdOP+1+hxKv18v2\n7dsJ7QwjrNOafRmnjuDDb9+Gviwmi0gC8AfgGlWdBXza17ZjgbL95ZT9utHyRBQl76cziJ5gNjOP\nUTYDuSKSLSJhwE1A/8Dcq4DP216KZwHNqlrtY9thJSIunIU/mIaihHgd7PzpQZoPtQRSpGM4cOAA\nzc3Nva71YJw6ghF/vtL3LkSrag9wZDG5LzcDz6tqGYCq1g2i7aimo62D9d/eTliH9QY46fMpZJ6f\nHmCpDIFCVd3AHViZ1fcC/1LV3SJym4jcZldbAxQBhcCfga+eqO0wf4RjyLkwk6TlVhin8KZoXvn+\n23i9wZPtafPmzQDENCcCEOIUEqbHBFIkwwD4U4kdb5G5L1OBRBFZJyJbROTzg2gLWAvRIpIvIvn1\n9fVDJHpgUVVe/u5bRFRab4ARC0LIu2N2gKUyBBpVXaOqU1V1iqr+1C57RFUfsc9VVW+3789R1fwT\ntQ0Gzv/+YhjnASBsUxzrnn4vwBJZ1NXVUVpqbYdN6hgHQMKMWBzhjkCKZRiAQC+uhAKLgCuBK4D7\nRGTqYDpQ1UdVNU9V81JTU/0h47Dz1qPvEbrBeuPTZDeX/Ppss5hsGJU4wkI4/8GFaIgiKtT9uZ2i\n/UWBFqt3FibuELTaGntmPSw48acS82UhugJ4TVXbVbUBeBeY52PbUcm+DQUcerIHAK/Tw4UPLSIs\nxqRVMYxeUmYlkvW5NADC26J478f5tLe3B0yejo4Odu3aBUBuzAzUmiiSZJJgBiX+VGK+LCavBM4T\nkVARicLau7LXx7ajjkN1h/novoM4XJbT6Ix7JpM8LTHAUhkM/mf+V6YTnmOZ6uL2jWP1w69i7dke\nfj766CPcbjcA6W0f75VLNjOxoMRvSsyXhWhV3Qu8CuwANmG50u8K1oVof9LZ3slrd75P2GHL+zBh\naQQzP2k2NBvGBiGhllkRp624Vkez/q0Phl0Or9dLfr61lDg+JIP6Na0AJM6KNXn6ghS/7hNT1TVY\nHlN9yx7pd/0g8KAvbUcrXR1drFrxJuEHrXWwkGwPF96/JMBSGQzDS+zkaGZ9LYfdvywmrDOCA7+v\nJGtaBRMnDl94tYKCAlpaWsAL47fm0OPxIg6Y/91BLdUbhpFAO3aMebq7uln15bWE7bcdOca5ueJP\n5xESav40hrFH7k2ZxC+w3O4Tysbx9p/eH1az4hGHjrTSyfSUWu7+uZ/LNKmOghjzTRlAerp7WHXb\nWpx7bQWW4mbp384lIsmYLQxjExHh7J/MRew9/WHvJLB3575T6qulsI0tP9xHff4hn+rX1NRQVlaG\nsy2C5F3Wjp6YzEimf2nyKT3fMDwYJRYgXD0uVn7lDUJ3WdmYvckurvjbOUSlmIgchrFNZFoEM2/P\nBiCsI4Ktf9g96E3QXreXD7+zm7KXalh/+0eUrqo+aZv8/HxQSN92Brgtt/oF903DEWH2hgUzRokF\nALfbzcqvvkHoDluBJVoKLHpcVIAlMxiCgzM+NYnQdEuRRG5LZMf6nYNqX/xsFW2lnQCoB7b+aD/7\nHis5rmnyiFt9Qkka0Q2WK332p9NNwtkRgFFiw4zH42HV7W/g2G4pLG+Ci8v+ejYxadEBlsxgCB5C\nQkNYdK8VLjXE42D3w8U+z8Z6ml3sfbQEgMjx4TjjLf+1vY+UsP1nBXjdx/azbds2pM1B2q4sq11a\nOLNuzzn9D2LwO0aJDSMej4dVd65FtlgmQ0+8i0ufPIu4dBOPzWDoT/o5qUTMt0x5UQcT2PTiVp/a\n7ftzCa4Wa5/X3G+dwYWPLyBqgrXOXPJCNR/esxt3l6e3vsfjYUv+FiZsn4LDbSm8+d+dijPGZKoa\nCRglNkx0tnax6va1sMkaTJ44F5f8ZQnxE43Xk8FwPM65bwEaYs2cSh6tw9XjOmH91pJ2iv5tBfdJ\nyUtgwoUpxGZFc+FfFhI/1XpZrHmvkfdv2073ISsyTkFBAbIvnNiaJAAmLUtj/HnJ/vpIhiHGKLFh\nYP/ag6y+7h3ItxVYrIuLH88jMdOEsTEYTkT85BgSrrAsF+ENUax/NP+E9Xf+5qAVJkpg7jfOoLu7\nG4/HQ0RKOOc/Op/UJVYEnEO7Wnnni9tor+gk/90tjP/IMh2GJTqZ880pfv1MhqHFzJf9SHdLD2/9\nzwa63ldCsRVYag8XPZxHcrYJJ2Uw+MK59yzkpXXv4uh0Uv9MK52f6yIyPuKYerUbmqh9vwmAydeM\nJ7/8Qzb+eyMAkZGRxMTEEH1WNFGdqbAzjPayTtZ+7kOIjCa0x4pPOu+eXMITwobvwxlOGzMT8xMH\nXill9TXv0vW+5Q3lDfESc42D61ZeQsqUpABLZzCMHMLjwplws/XSF9oZxnu/2HxMHa/by85fF1p1\noh00L6hh48aNvfc7Ozupr6+npLyEPVM20zC1wmrXCjF1Vt8p58STcdnoyIQxljAzsSGmq7Gbd+/L\np32TixD719szoYPF988iZ5HZNGkwnApn/dcCnlv5Bs6GCFrXuji8ooWEyR8H5C15oZrWog4AIi8V\nPvhoPQBxcXHMmzeP9vZ22traen82zavEFdHN+B05CALhSt73Z5qURyMQo8SGCFWl8IVydv6qEOmy\nJrgep5vIK5Urv30pYWHGRGE4NUQkCXgGyAJKgBtV9ZgwFCKyFPgt4MAKpv2AXf4gcDXQAxwEblXV\nw8Mi/BDhCHVwxlfTKf1REyGeENb/eCtXPnYRAD2tLvY+UgxAaIqwSd8FIDo6ms9+9rMkJR1r+VBV\nuru7KXuzmooX65nx+Rwix5lIOSMRY048DdSrHNrdwq4/FPLKp95n18+KehVY+6TDzP5dJld+/zKj\nwAyny73Am6qaC7xpXx+FiDiA3wPLgJnAZ0Rkpn37DWC2qs4FCoDvDovUQ8yCq+fQfYYVVb5nO1R8\nUAPA/sdK6Wm2XOqLc/aiDiUiIoKbb755QAUGVniriIgIpl6ZzSf+vIQJ56cMz4cwDDlmJjZIXG1u\n6jY2UfFOHbXrG/G0HB0BwBXeQ8jyLj559+VERZkIHIYh4VrgIvv8r8A64Dv96iwBClW1CEBE/mm3\n26Oqr/eptxH4lD+F9Rciwtyv57L3rkpCPA62PLCX+IfiOPiM5VLfkdxMa3ojYWFh3HTTTYwbNy7A\nEhuGA6PEToCnx0t7eSetJR20FrdT82Ejhz5qhQECB3TFtdM5qZn5t81gwVnzjW3dMJSkqeqR4H81\nQNoAdTKA8j7XFVhJZvvz/7BMkwMiIiuAFQCZmZnHqxYwZpw5jR2L9hG+KQFvlfDebdtQt6IoNXOK\nCXWGcuONN5KRkRFoUQ3DxJhUYqqKuhVPt9c+PHTV99Ba0sHhwhYOF7bQVtaFq84Dx8kC4XV4aE9t\npjuzjfHnJpO3ZCrZ2dmEho7JX6nhNBGRtcD4AW59r++FqqqInFJuEhH5HuAG/nG8Oqr6KPAoQF5e\nXmBSK58AEeHMr89j8xcLcHaG091gbX4+nFlHT3Inn77h00yebByoxhKj/ht31zMFFP21Gu1RtAfU\nreACdPAzpZ7oTtrSDuHJ6Wby+RnkzV7EpEmTCAkxS4uG00NVLz3ePRGpFZEJqlotIhOAugGqVQKT\n+lxPtMuO9PEF4CrgEh3OBF1+IHtqNpsu3g5rLEcMr8NDw6wyrrvuOs44w2RDH2v4VYkdz1uqz/2L\ngJVAsV30vKr+yL5XArQCHsCtqnmnIkNDVSOeur5j9sTKS8VLd0wXPbEddMd04k10EZ4eSszkKNIm\npnDBtPmMHz/emAsNw8kq4D+BB+yfKweosxnIFZFsLOV1E3Az9I7DbwMXqmrHsEjsZ85dsZi3t2wm\npjaRulmlXPGpy5kxY0agxTIEAL8psT7eUpdh2ec3i8gqVd3Tr+p7qnrVcbq5WFUbTkeOiHQnzRMr\n0BAvXocXQhUJE8QJ4hRCwqzDGR9K9ORIErPiSEweT0JCAgkJCURGRhqFZQg0DwD/EpEvAqXAjQAi\nko71crhcVd0icgfwGtZL4xOquttu/zAQDrxh/y9vVNXbhvtDDCUTJ04k+Ss72bt5GxddcwHz5s0L\ntEiGAOHPmdhxvaX8+MxjWPTJecy7ZhahoaGEhoYahWQYcahqI3DJAOVVwPI+12uANQPUG5U2tuVX\nLWPZlUvNmB7j+HMxZyBvqYFchs4RkR0i8oqIzOpTrsBaEdlie0ydEk6nk8jISJxOp/lnNxhGGWZM\nGwLt2LEVyFTVNhFZDrwI5Nr3zlPVShEZh2UG2adqb8XvQ7C7BBsMBoPBf/hzJnZCbykAVW1R1Tb7\nfA3gFJEU+7rS/lkHvIBlnjwGVX1UVfNUNS811QTvNBgMhrGEP5VYr7eUiIRheUut6ltBRMaLbQ8Q\nkSW2PI0iEi0isXZ5NHA5sMuPshoMBoNhBCL+3DJimwh/w8feUj8VkdsAVPUR25vqK1gbMDuBb6jq\nByKSgzX7Asvk+ZSq/tSH59VjeW/5ixTgtLwlh4hgkQOCR5ZgkKNBVZcGWIYhYwyNJwgeWYwcH+PT\nePKrEhttiEj+qe5XG41yQPDIEixyGHwnmP5mwSKLkWPwmFATBoPBYBixGCVmMBgMhhGLUWKD49FA\nC2ATLHJA8MgSLHIYfCeY/mbBIouRY5CYNTGDwWAwjFjMTMxgMBgMIxajxAwGg8EwYjFKzGAwGAwj\nFqPEDAaDwTBiMUrMYDAYDCMWo8QMBoPBMGIxSsxgMBgMIxajxAwGg8EwYjFKzGAwGAwjFqPEhhAR\n+ZqI7BWRfwxBX+ki8uxQyDVUiMhFIrI60HIYRg5mTIwORKTN/nnU30BEnhaRHSJyt4hMF5HtIrJN\nRKYMl2yhw/WgMcJXgUtVtcKXyiISqqruge6pahXwqaEU7nQQkdP6XznRZzWMasyYOEH7kTYm+v4N\nRGQ8sFhVz7Cv7wWeVdWfDKdMZiY2RIjII0AO8Ir9VpIkIi/abykbRWSuXe9+Efk/EVkP/J+IOETk\nQRHZbNf9sl0vS0R22edRIvIvEdkjIi+IyIcikmffaxORn4rIR/Zz0gaQbaeIJIhFo4h83i7/m4hc\nJiIRIvIXu942EbnYvv8FEVklIm8Bb/brc/GRNy47E/cTIrLJLrv2ZO0HkPGPIpIvIrtF5Id9yktE\nJMU+zxORdfZ5TB+Zd4jIDYP/qxn8iRkTpz0m2uzfw24RWSsiS0RknYgUicg1dp3j/a5iRORNEdlq\nf7Q78QgAACAASURBVIYjz88Sa2b8Z7vf10UkcoBnZ4vIBrvtT/qU9/4NgNeBDLFmXz8Avg58RUTe\nPtHnGnJU1RxDdAAlQIp9/jvgB/b5J4Dt9vn9wBYg0r5eAXzfPg8H8oFsIAvYZZd/C/iTfT4bKxN2\nnn2twNX2+S+O9NVPrkeAK+22m4E/2+UHgOj/z955x8dVXYn/e6ao21axZMuyii333hsGDBiwKWsI\n2SwQSCCbANlA2i+9J5tCAtlssiQBQoAQkhASmgHHFINxr1i2bLnJTbbkomJZXZpyfn+8N/JYlqyR\nrdGo3O/n8z565d73zrzRnXPvueeeA/w/rMzbAGOAIiAGuAc4BiTb1xYAbwDz7M+QZZ//KXCXvZ8I\n7LPve079dt5d4BlOYCUwqZV3OgNYae//HPjfoPpJkf7+zWbaRCe3CQUW2/uvYCkNNzA56N219a5c\nQH/7/ECgEBD7HXqBKfa1FwNytnj2UuAT9v7ngBp7P/g7aN4P+h6/0tX/Y2YkFj7mA38GUNX3gBQR\n6W9fW6qq9fb+dcAnRCQP2AikACNbudcL9r12AjuCrjVhNSKwGlFOK7KsBq6wt98DE0UkAzitqrX2\n/Z+3778HKyX9KLvuO6paEXSvsVhpGm5W1aKgz/AN+zOsxGrsWW3Ub4uPiciHwDZgPDCunfILgd8G\nDlT1dAjPMEQW0yZar98WTcByez8f+EBVPfZ+4DO19a4E+KmI7ADeBTKAwIj0kKrmtfN+LgP+Zu//\nOQRZI4aZE4sMtUH7Ajykqm8FFxCRnBDv5VG7GwT4aP07XYXVm8oCvg3cimXXXt1BWQGOYzXIqUBJ\nQFzgNlXdG1xQRGa3Uv88RGQYVs96pqqeFpFn7WeA1WsMdLZiWqlu6B2YNnE+wZ/DDzQCqKpfzs7H\ntfWu7gFSgemq6hGRw5xtP41BRX3AeeZEmx6Rp8uMxMLHauDjYHkwAWWqWtVKubew7Mhuu+woEYlv\nUWYt8DH7+jhgYkcEUdWjWCaFkap6EFiDpTRWtSLrKKyGvbeVWwFUYplhfmZ/rsBneEhExL7H1LZk\nEZE9rZzuj9Wwz9jzF4uDrh0Gptv7wfNe72D9CAXum9TWMw3dBtMmWqGNNhEqbb2rAcApW4FdBWR3\n8L5rgdvt/Y9fgnxhxyix8PEDYLo9nH8Y+GQb5Z4CCoAP7QnTJzi/5/g7IFVECoAfA7uAMx2UZyOW\nXR6sBpqB1XAD93eISD7wd+AeVW08/xYWqnoSuAn4rd2z/G8sW/0OEdllH5+HWA4a0sr9tmOZEfcA\nf8VqQAF+CPxaRLZg9RoD/BhIEpGdIrIduOoCn93QPfgBpk2cQ1ttogO09a7+Asyw5f8EVtvqCF8A\nPmfXz7gE+cKOyezcAxARJ+BW1Qax1l+8C4xW1aYIi9YhROQmYLiq/ibSshh6NqZNGAKYObGeQRzw\nvm0yEOC/elpjBVDVXr8o1NBlmDZhAMxIzGAwGAw9GDMnZjAYDIYei1FiBoPBYOixhFWJicgiEdkr\nIoVixdVqeX2AiLwuVniYXSJyb6h1W2PRokWKtbbBbGaLxNarMO3JbBHeQiJsSsz2Hvot1pqfccAd\n9nqOYD4HFKjqZKzwLb8UkagQ655HWVlZJ34Cg6FvY9qToScQzpHYLKBQVQ/aXkMvAEtalFGgn70g\nMAGowIrQEEpdg8FgMPRxwqnEMoCjQcfHOH/R3GNYccdKsOKBfUFV/SHWNRgMBkMfJ9KOHdcDecAQ\nYArwWFBA0JAQkfvESuGxpbS0NBwyGgwGg6GbEs7FzsVAZtDxUPtcMPcCD9tBLgtF5BBW2oNQ6gKg\nqk9iRZBmxowZIU8GGgxer5fq6mpqamqorq6mrq4On8+Hz+fD6/W2uj9kyBBmzJgRadENIVB7rJ6D\n/ywm66bBDBiREGlxDGEinEpsMzDSjlBejBVM8s4WZYqAa4DVduDX0cBBrICa7dU1GNqlqamJQ4cO\nceLECaqrq89RWvX19e3foAU+n88osR7Crt8epPidUo5/UM61/5yFOC8lRKGhuxI2JaaqXhF5ECvK\nshMrwdwuEXnAvv44VlDMZ+0gkwJ8XVXLAFqrGy5ZDb0HVaWiooLCwkIOHDhAUVERPp+v/Yqt4HA4\ncDqduFwunE4nTqeT2Ni2slYYuhu1R+ub/x5fVcaQq1IjLJEhHIQ1dqKqLgOWtTj3eNB+CVZSt5Dq\nGgyt4fV6OXLkSLPiOn269fyY8fHx9OvXj379+pGQkNC8H9ji4uKaFZbL5cLOomHoodSXng2luP/P\nR40S66WYAMCGHs2ePXtYvnw5tbXn5xkcMGAAubm5jBgxguzsbKKioiIgoSES+L1+GivOKrGKHVWU\nbz9DyuQBEZTKEA6MEjP0SOrq6nj77bfZteusldnhcJCZmcmIESPIzc1l4MCBZjTVR2ms8JwX86Hw\n+aNGifVCjBIz9Dj27dvHsmXLmkdfMTExXH311YwbN47o6OgIS9f1iMgi4NdY88dPqerDLa4vwZp/\n9mMFE/iiqq4570a9iIbSs/krYwdFU3+ykZKVZdQcrSMhMy6Ckhk6G6PEDD2G+vp63nnnHfLz85vP\njRw5ksWLF9OvX78IShY5gkK0XYsVFGCziCxV1YKgYiuApaqqIjIJeBFrKUuvJXg+bOwDOXz4w72g\nUPjXY0z5+qiwPbep2kPNkXpqjtRRUxT4W0ftsQbih8Yw6t5sMq5JRRzGQtBZGCVm6BHs37+fZcuW\nUVNTA1ijr2uvvZaJEyf2dZNhc4g2ABEJhGhrVmKqWhNUPp4OBFftqTSUnR2Jpc1OZtBlyZxcW0HR\n0hOMvT+H6MTOmx+tOljLzv89QOWeasuM2QZn9tWy+ZsF7B0Rz9j7c0hfYMzdnYFRYoZuTUNDA++8\n8w47duxoPpebm8sNN9xA//4dCu7SW2ktRNvsloVE5FbgZ0AacGNbNxOR+4D7ALKysjpV0K6kITAS\nE4hOdjPy7kxOrq3A1+jn0D9KGPOZnE55TtXBWlbfn0fT6VaUl0DckBj6ZccROyiakvfLaKr0UFVY\ny8av7iJxTAJjHxjGoMuSjTK7BIwSM3RbampqePbZZzlz5gwA0dHRXHvttUyaNMk0+g6iqq8Ar4jI\nFVjzYwvbKNcrIuAE5sSik6NwuBwMnJ5I4pgEKvfUcODFYkbenYkzxnlJz6g+XMeaz55VYBnXpjJg\ndAIJWXH0y44jfmgMzuizz5j4pVwOvFjM/ueO4qnyUrmnhvVfzCdpQj/GPTCM1NlJ5v/6Ioh07ESD\noVX8fj+vvPJKswIbPnw49913H5MnTzYN/VxCDtEGoKqrgOEiMjDcgkWShjJrJNbgquPIkSOICCPu\nsl5T02kPRctOXtL9a45aCqyx3FJg4x8czqyfjWf0PdlkXJ1K/9z4cxQYgCvOxeh7srl+6RzG3p+D\nK966fnpnNWsf3MHq+/Io21Z5SXL1RYwSM3RLVq5cSVFREQATJ07k9ttvN+bD1mkO7yYiUVgh2pYG\nFxCREXa6I0RkGhANlHe5pF1IvT0Sq5EqXnrpJRobG8lYmErsYMt7tfD5o6j/4gaatcX1rHlge7PJ\ncuwDOYy6J3TTqzvBxZjP5HD963MY/aksXHGWMivfdobVn8ljy3d3nzOnZ7gwRokZuh179+5l/fr1\nAKSlpbF48WIz+moDVfUCgRBtu4EXA+HdAiHegNuAnSKSh+XJ+B920O1eS0DBeGOaqK+vZ/PmzThc\nDkbcORSAmqJ6TqzuuB6vO9HAms9up/6kpWRG/2c2Yz6dc1EyRvV3M+6/hnPd0tmWeTPa+jk++q+T\nvPvRTRz4+zHU16u/pk7BKDFDt6KiooLXX38dsObAbrvtNtxud4Sl6t6o6jJVHaWquar6E/vc44EQ\nb6r6c1Udr6pTVHVub18j5mvy01Rpmfk8MZYy27hxIw0NDWQvScedYI189j9/tM17tEb9qUbWPJBH\nXUkDACM/kcnYB3IuWd7oxCgmfCGXhS/NIv0qy8rrqfGx45FCVn5yKxU7qy75Gb0Z49hh6DZ4PJ5m\n0w/ATTfdRHJycoSlMvQ0GsvPrhHz2kqsoaGBTZs2ccUVV5Bz2xD2/+ko5dvOULGziuQJ7ZupG8os\nBVZ7zFJguXcOZfxDw8+zEHi9Xk6fPk15eTkVFRXN2+nTp0lNTWXhwoWkpaW1+oy4wTHMeWQCJ9aU\ns/2R/dQVN1C5p4YP7v2QnFvSGf/gcKIGmA5dS4wSM3Qbli9fzqlTpwCYM2cOY8b06vW4hjBRHxSt\nwxt7VqFt2rSJmTNnkvsfQyn8yzHUqxQ+f5RZD4+/4P0ayptY89nt1BRZUfGH//sQJn4pt1mBVVVV\nsWLFCkpKSjhz5gxtWWpramr44x//yOWXX87cuXNxOlv3jhw8P4XUGYnsfbaI/X8qwu9RDr9ynJL3\ny5j45VyybhjcoffR2zHmREO3IC8vr3ktWFZWFldddVWEJTL0VBpKzx2JTZs2DYDGxkY2bNhAbFo0\nmYus0VDxe6XUHms9r5z6lNItp1n7X9upPlQHQM6t6Uz66shmBebz+fjHP/5BQUEBlZWV5ymwuLg4\nhg4dyqhRoxAR/H4/H3zwAc888wwnTpxo8zM4Y5yMe2AY1/x9JmmzkwBoqvSw9Xt7jAdjC8xIzBBx\njh8/zvLlywErXcott9yCw2H6V4aLIzhuoiemiSlTpnDixAlKSkrYvHkzs2fPZsRdmRS9cRL8UPi3\nY0z+6kgA1K+Ubz9D8dunKH6vtNmFHiDr5sFM+eaoc0JGrVq1qlkZZWVlkZmZSUpKCsnJySQnJ5+T\nf66kpIQ33niD0tJSTp48yTPPPMPcuXOZP38+LlfrP8UJWXHMe2wSJStK2fLd3fg9StHrJxg4NbFT\n31lPxvxSGCJKfX09L7/8Mj6fDxHhIx/5SJ+Ng2joHAJrxFQUX7SHhIQErrzySsCad12/fj0DRiSQ\nNtca4Rx57Tgn11ew45f7WX7jelZ/Jo+D/yhpVmDiFIZ/LINp3xl9jgIrKipi3bp1AAwaNIg77riD\nBQsWMHHiRDIyMs5LoDpkyBA+9alPMX/+fBwOB36/n7Vr1/LHP/6R4uI2l/YhImQsTCNtrjU/XPJ+\nGX6Pv5PeVs/HKDFDxFBVXn/9dSorLfPIVVdd1aNDHRm6B4E5MW9ME+IQ4uPjGTZsGJmZ1mLnLVu2\nUFNTw8i7rf81X4OfdQ/t4MDfiptNkeKEtNlJTP3OaBa/NY/JXxuJOM8qsIaGBpYutZbjuVwulixZ\n0uZoKhiXy8WVV17Jvffey6BBgwAoKyvjT3/6EytWrMDjaTv24tBrLROop9rLqY2tJ37tixglZogY\nO3fuZP/+/QCMGjWKOXPmRFgiQ28geI1YfHw8DocDEWkejXm9XtavX0/qzEQGjEo4W9EBqbMSmfKt\nUSxePo/LfjuZnFvSiU483yPwrbfeao4mc/XVV5Oa2rGs0YMHD+bee+/lyiuvxOFwoKps2LCBp59+\nurlTd16dK1Jw2GvJjr1zqkPP682EVYmJyCIR2SsihSLyjVauf1VE8uxtp4j4RCTZvnZYRPLta1vC\nKaeh61HVZlNMfHw8N998s1nQbOgUAtEuPDFNJCScVVLZ2dlkZ2cDsHXrVmpqapj503EMu20Ik78x\nksX/msf8301h2EeGEJ3UdpT7Xbt2sXPnTsAKhzZjxoyLktPpdDJ//nw+/elPk56eDlijsmeffZbj\nx4+fV94d72LwPMukeHxlGb5G30U9t7cRNiUWlOdoMTAOuENExgWXUdVH7AWYU4BvAh+oakVQkavs\n6xf3X2Lotuzbt4+ysjIAZs+eTUxMTIQlMvQWgkdiwUoMaB6N+Xw+1q1bR7+cOKZ8cxTDP5pBTEr7\n6VmqqqqanZBiY2O56aabLrnzlZqayj333MPs2VbygdraWp5//nkOHDhwXtmM6yyTorfWx8n1xqQI\n4R2JNec5UtUmIJDnqC3uAP4WRnkM3YTgUVhMTEyzC7TBcKl4G3x4qr3WfmzTeU5CmZmZDB8+HIBt\n27Y1mwRDQVVZunQpDQ3Wgucbbrih05yQHA4HCxcu5NprrwWgqamJv//972zfvv2ccoPnp+CMsX62\ni981JkUIr4t9SHmOAEQkDliEFQMugALviogPeMJOEdFa3V6R/6gvceTIEUpKSgCYPn060dHRHb6H\n+pUz+2so3VxJ6abTNFZ6cMU6ccU5ccUH/rpwxzlxxjpxJ7iISnQTnegmKtFNVKKLqH7ucybrDT2f\ngGcinG9ODHDFFVdw8OBBfD4fa9eu5YYbbgjp3hs3buTIkSMATJ48OSyL8WfNmkX//v159dVX8fl8\nvPHGG1RVVTF//nxEBFesk8GXp1D8TiknVpXja/BdckqZnk53WSd2M7C2hSlxvqoWi0ga8I6I7LHT\nSJxDb8l/1JcIjMJcLhczZ84MuV5tST2lm05zauNpSjdXNsfHu2gEovq7bKXmJjopiti0aGLSrL+B\nLSYtGlcf/6HoKQSvEWvNnAiQkZHBiBEjKCwsZPv27cybN4/ExAuvuzp58iQrV64EICkpieuuu65T\n5Q5mzJgxfPzjH+fFF1+koaGBVatWUVVVxeLFi3E4HGRcm0bxO6V463ycWFtBxjUdcyrpbYRTiXUk\nz9HttDAlqmqx/feUiLyCZZ48T4kZehbHjx/n0KFDAEyZMoX4+PgLli/dcppjb5+idNPp5rh1LYlL\njyYhJw5fvR9vnRdvrQ9PnQ9vnQ9/4wXW0yg0nfHSdMYLR1qP2hDA3d9FbFo0aXOTmfiF3At/SEPE\naBmtoy1z3xVXXEFhYSF+v581a9Zw0003tXlPj8fDa6+91ryWccmSJURFtT9/dilkZmbyyU9+khde\neIEzZ86Ql5dHdXU1H/nIRxg8LxlXnBNvnY/id04ZJRbGezfnOcJSXrcDd7YsJCIDgCuBu4LOxQMO\nVa22968DfhRGWQ1dRGAU5nA4LuhSr36l4PeH2PdM0XnX3ANcpM1MInVmEqmzk4jPiGlzct3v9eOt\nt+ZJms54aar00FTpodH+G7zfWNFE/alGvLXne315qrx4qrz0GxZ3kZ/c0BWEMhIDSE9PZ/To0ezd\nu5cdO3YwadIk+vfvj8PhwOl04nQ6cblcOJ1O3n//fUpLSwGYP38+GRkZXfJZBg4cyD333MMLL7zA\nyZMnOXDgAM8//zx333036VemcPRfpzixuhxvvQ9XbN+1FIRNiamqV0QCeY6cwNOBPEf29cftorcC\nb6tqbVD1QVip1AMy/lVVl4dLVkPXUFZWxp49ewCYMGECAwYMaLWcp9bLlu/u5sQqK9+TI9rBwKkD\nSJ2ZRNrsJAaMSjgncsKFcLgcRPVzENXPTfyQ0OT01HppKG2k/mQj9aVNNJxspN4+Tp5oEnN2Z+rt\nOTG/w48vytumEgO4/PLL2bt3L6rKn//853bvPWTIEObPn99psoZCQkICd999Ny+//DIHDx7k+PHj\nbN++nYxrczj6r1P4Gv2cWF3O0Otaj4zfFwjrnJiqLgOWtTj3eIvjZ4FnW5w7CEwOp2yGrieQ6BJg\n7ty5rZapLa5nw5d3UnXA6tMk5MQx938mkJDVdSMgd7wLd7yLfjkXNnUauh8NrUTraItBgwYxceJE\n8vPz272v2+1myZIlEYnpGR0dzcc+9jF+//vfc+bMGXbs2MHUu6bhTnDiqfFx7J1TRokZDOGmqqqq\neYHo6NGjGThw4HllyrZWsvFrO605KmDQvGRm/nQc7gTzb2oIjdaidVyIG264gbFjx9LU1ITP58Pr\n9eLz+fD7/efsjxw5MqK57ZxOJxMnTmTNmjUcP36cijPlpC8YSNEbJzm5thxPjbfPtpO++akNXc6G\nDRvw+y0ni3nz5p13/dBLJWz/xf7mdOwj7s5kwoPDjQu8oUMEj8QuZEoM4HK5GDlyZLjF6hQmTZrE\nmjVWUu4dO3Yw/topFL1xEn+TcmJ1OZmLB0VYwshgYicawk5dXR15eXkA5OTkMGTI2ckpv9fP9p/v\nI+9n+1Cf4nAL034wholfyDUKzNBhAuvEPLGhKbGeRFJSUvNa2Pz8fAbOHIB7gDUOOfZ23134bJSY\nIexs3ry5OTp38CjMW+dl3ed3cPAf1sLn6BQ385+YQvZNJnOtoeN4ar146yzP0gu51/dkJk2aBFih\nqQ4dOcSQqyz3+pPrK2iqvsR1kz0Uo8QMYaWxsZEtW6z4zenp6eTk5DRfy//fA5RusiJ2J45JYMGf\nppMyqXWPRYOhPVquEettIzGAsWPH4nZbUfV37NjB0IWWElOvcnxlWSRFixhGiRnCyrZt25pjzc2b\nN695PdepjRUcftmK1J0ydQCXPzWVuMEmCLDh4glEr4feaU4EiIqKYuzYsYAVRDtuXDRRSZZSK36n\nNJKiRYx2lZiIDBKRP4rIv+zjcSLyn+EXzdDT8Xq9bNy4EYCUlBRGjx4NgKfGy4f/vRcAZ6yD6T8Y\nY8I6GS6ZvjASg7MmRb/fz+69BWRcbY3GTm20Yoj2NUIZiT2LtWA5MBu/D/hiuAQy9B7y8/OpqakB\nrHVhgVHYzl8foP6E1Wue8IVc4jNi27yHwRAq9S2idfTGOTGwAp0HYj3u2LGDjGttk6JPOb6y743G\nQlFiA1X1RcAPViQOwGRjM1wQv9/fvLi5f//+TJgwAYCTGyo4/IplRkydmciwj4QYRsNgaIfASMzv\n9OF3+XrtSExEmDhxIgAnTpzAN6SRaDsX2rG3jRJrjVoRScFKjYKIzAFCT8Jj6JPs27eP06etpH2z\nZ8/G6XTiqfGyzTYjuuKcTP3u6JDDRxkM7RGc0bm9aB09nYBJESB/V35zEODSLadpPN3UVrVeSShK\n7MvAUiBXRNYCzwEPhVUqQ49n69atgJX0csqUKYDljVh/0jYjfn448UOMGdHQeTRH64gNLVpHTyYx\nMZHs7GwAdu7cSfo1KdYFP5Ss6FujsQt+yyLiAGKwoszPA+4Hxqvqji6QzdBDKS8v5/Dhw4DVY4yK\niuLk+gqOvGqbEWclknObMSMaOpeORuvo6QRGY3V1dZyOLyUmzTYp9jEvxQsqMVX1A79VVa+q7lLV\nnara99xfDB3iww8/bN6fNm2aZUb88Vkz4rTvjmkzdYrBcDGoanME+76ixMaMGdOc12xH/g4yFlpB\ngMs+rDxnuUFvJ5Tx9goRuU3Mr44hBDweDzt2WAP1nJwcUlJSyP9V4Vkz4hdziUs368E6ExFZJCJ7\nRaRQRL7RyvWPi8gOEckXkXUi0usyRHiqvc0JUD292DMxmKioKMaMGQNAYWEhKZfbn1mh6M2TEZSs\nawlFid0P/ANoEpEqEakWkaowy2XooRQUFDQvbp42bRon1pZz5LUTAKTNTiLn1vRIitfrEBEn8Ftg\nMTAOuENExrUodgi4UlUnAv8NPNm1Uoafc9aI9dKFzq0xebLVH/H7/RzzH6bfcCtl0eFXj6N+jaRo\nXUa7SkxV+6mqQ1XdqtrfPjaZAQ2tEnDoSEhIYFj6cLb9xDYjxtveiGZA39nMAgpV9aCqNgEvAEuC\nC6jqOlU9bR9uAIZ2sYxhJ9SMzr2NzMzMc9aM5dxqzTXXHq2nbGtlJEXrMkJy3xGRfxORR+3tpnAL\nZeiZHD9+nOPHLeeNKVOmsOvXh2g4ZfWQJ34p14SVCg8ZwNGg42P2ubb4T+BfbV0UkftEZIuIbCkt\n7TkOAoH5MLDMiX1FiYlIs4PHqVOniJ4hOKKtn/VDL5dEUrQuI5SwUw8DXwAK7O0LIvKzUG4egq3+\nqyKSZ287RcQnIsmh1DV0PwKjMBEhxzGCotdtM+LcJLKXGDNipBGRq7CU2NfbKqOqT6rqDFWdkZqa\n2nXCXSItR2J9YU4sQPCasd2HdjWvGSt5v4zGit6/ZiyUkdgNwLWq+rSqPg0sAm5sr1IotnpVfURV\np6jqFOCbwAeqWhGind/QjWhoaGDXrl0AjBw5kqN/tXrxzhgHU79tzIhhpBjIDDoeap87BxGZBDwF\nLFHV8i6SrcsIzIn53F7U5e8zIzGAAQMGNGeH2LVrF1lLrOSY6lWOvHEigpJ1DaGuBkwM2g81V0a7\ntvoW3AH87SLrGiJMfn4+Xq8XgNEJ4yndbNnjcz4yxJgRw8tmYKSIDBORKOB2rOAEzYhIFvAycLeq\n7ouAjGEneI2YSO+O1tEawWvGyuNO0m+Y7eDxynFUe7eDRyhK7GfANhF5VkT+BGwFfhJCvZBt9SIS\nhzXCe+ki6vZIG35vQlWb14YlJSVR85alzBxuYeTdmReqarhE7FimD2IF6d4NvKiqu0TkARF5wC72\nPSAF+J1tut8SIXHDRmBOzBPT+6N1tEbwmrH8/PxmL+C+4OARinfi34A5WD25l4C5qvr3TpbjZmCt\nqlZ0tGJPteH3JoqKiigrsxLyTUidzMk11teYdfNgYlOjIylan0BVl6nqKFXNVdWf2OceV9XH7f1P\nq2pSwHSvqjMiK3Hn09eidbTE7XYzbpw141JYWEjSFQk4oiwT/qGXereDRyiOHbcCdaq6VFWXAg0i\ncksI9w7JVm9zO2dNiR2ta4gwAYcOp9OJa5M1oS5OGPXJrEiKZegjqF9p6GPROlojsGZMVVm3bc25\nDh69OChwKGPu76tqc9R6Va0Evh9CvXZt9QAiMgArNuNrHa1riDw1NTXs3WutBRuTOp6TK61R2NDr\nB5k8YYYuoemMB/Va8z7e2L7lmRhMRkYGubm5gLVmLPYyK9GsepWiXuzgEYoSa62Mq71KIdrqAW4F\n3lbV2vbqhiCroYvJy8vD77fC/STvGWIl7BEYda8ZhRm6huBoHX1pjVhLRITrr78el8v6eV575AMS\ncqyO5KFe7OARihLbIiL/IyK59vYrLOeOdmnPVm8fP6uqt4dS19C98Pv9bNu2DYDBsUOoWFUNwJCr\nU+k/rG95hxkiR8uMzn1ViYHlWHXZZZcBUFpWiky1FHxtUe918AhFiT0ENAF/t7cG4HPhFMrQSpwr\nVAAAIABJREFUMygsLKSqygqjmVU8CrXzfY82ozBDF3JO3MQ+rsQA5syZQ0qKlV8sz78ZcVsOHodf\nPh5JscJGKN6Jtar6DdujaTbws2DTn6HvEnCrj/XFU7fOcqsfdFkyiWP65pyEITIEpx3pa9E6WsPl\ncrFo0SIAGh31+EbWA1DyfmmvdPAIxTvxryLSX0TigXygQES+Gn7RDN2ZyspKDhw4AMCIsvH4PZa9\nffSnsiMplqEP0pzROcqDOrXPj8TASoM0fvx4AIpS9gPg92ivTNESijlxnKpWAbdgBQ4dBtwdVqkM\n3Z61a9cC4Gx0oVutRZYDpyeSMjnUgC4GQ+dQ38ejdbTFwoULiY6Opi6lCk9/6x0dfrmk1zl4hKLE\n3CLixlJiS+3Mzr3rLRg6xOHDh8nLywMgt2Ic/sbAKMzMhRm6nuA1Yn0xWkdbJCQksGDBAhAoz7IW\nPNcU1VP+4ZkLV+xhhPJtPwEcBuKBVSKSDZikmH0Uj8fDm2++CUC0xhCTb428ksb3I3VWUiRFM/RR\nAtE6+rJ7fVtMmzaNwYMHcybrFH6HtRSmt6VoCcWx4zeqmqGqN6g1Di0Crgq/aIbuyAcffEBlpeWq\nO9U/B2+t1TBGfyrbRKo3dDnqUxrK7ZFYH8roHCoOh4PFixfji/ZSPcRKXlDyXimNlb3HwaPD4261\n8IZDGEP3pri4mE2bNgGQkTaUhlXW+f4j4hl8eUoEJTP0VRpPN4HVjzKeiW0wZMgQpk+fzukcK2qH\n36MUPn8swlJ1HsZ4bAgJn8/Hm2++iaridDqZUD2DpkoPYK0LE4cZhRm6nnqzRiwkFixYgGT7qE+s\nAWDfc0VU7Owds0JGiRlCYu3atQRS3cxMnNec9LLfsDgyFqZFUjRDHyY4o7OZE2ubmJgYrll4DSXT\n9qPiBz9s/cEefA2+SIt2yYSkxERknojcKSKfCGzhFszQfTh16lSzS326O4O6v1qjLleck1kPj0ec\nZhRmiAznROswc2IXZMKECQydlk7pWCtVY83hOgp+fyjCUl06oSx2/jPwKDAfmGlvvS4fkaF1/H4/\nb775Jn6/H6fHRfqakXjrrN7b9B+NoX+uWZNjiByBaB2K4o32mDmxCyAi3HLLLeiceuqTrDinhX89\nRtm2nh1Tsd1o9FgKa5z2thVyhpDYvHkzJSUloDB+/ywaSqx5sDGfyWbIApOE1BBZAnNivmgPOEy0\njvaIiYnhY7d/jL+c/BtD/jUGh9/Jpu/s5Lp/zMEVF4o66H6EYk7cCQwOtyCG7sfp06dZuXIlAFkH\nR+Pda5kN069MYcxnciInmMFgE7xGzETrCI3k5GT+7VM3UTrBMis2nvTy4aN7IizVxROKEhuIFS/x\nLRFZGtjCLZghsqgqb775Jl6vl/7HBpKwYyBgOXJM/+FY441o6BY0x0000To6RHZ2NrM+N4naFCt6\nR/HSMkrWnoqwVBdHKOPHH4RbCEP3Iy8vjyNHjhBdGc/QvFEAuPu5mPPLCbgTeqbZwdD7CMyJGaeO\njjNt+jRO3VtG7a98OHxONnwnn5uWXkFUP3ekResQoUTs+KC1rSuEM0SGyspKVqxYgbPRRfamceAR\ncMDMn4wlISsu0uIZDAD4vX4aK6w5WrNG7OK47mML8V1lrR2TaifvfG1NhCXqOKF4J84Rkc0iUiMi\nTSLiE5GQVsmJyCIR2SsihSLyjTbKLBCRPBHZJSIfBJ0/LCL59rUtoX8kw6Wwa9cunnrqKRrrmxi6\naTSuWitC/fjPDWfQPBOVw9B9CAT+BWtOzHgmdhyHw8HN37+OpgwrRWTTZmHDn7dGWKqOEYoB+THg\nDmA/EAt8Gvhte5VExGmXWwyMA+4QkXEtyiQCvwP+TVXHA//e4jZXqeoUOyGnIYw0NDTw2muv8eqr\nr9LY2MignTnElyUCMPT6NEZ+IjPCEhoM5xKsxMxI7OKJjY3lil/MwO+2ls4cfaKcwwVHIixV6IQ0\nC6qqhYBTVX2q+gywKIRqs4BCVT2oqk3AC8CSFmXuBF5W1SL7OT1zZrGHU1RUxB/+8Ad27tyJo8nJ\n0PxRpBwYAsCA0QlM/e5oE9zX0O0IjtZh5sQujfTRgxh23yAAXA1RrPneh+zZswe/3x9hydonlBn6\nOhGJAvJE5BfAcUJTfhnA0aDjY8DsFmVGYeUrWwn0A36tqs/Z1xR4V0R8wBOq+mRrDxGR+4D7ALKy\nTD6rjuDz+Vi1ahXr1q0Dhf7FA8koGIHUOgGISnQz59EJuGKcEZbUYDif4GgdJuTUpTP1nvGcWrOW\n+u1e4g8n8e6vVvHe5PeYNWsWkydPxu3ung4foSixu7GU1oPAl4BM4LZOfP504BosU+V6EdmgqvuA\n+apaLCJpwDsiskdVV7W8ga3cngSYMWOGWZAdImVlZbz22mucOHECd00MQ3bkEn8ysfn6wBmJTP3W\nKOLSYyIopcHQNoGMziqKz0TruGREhAU/n8lbt63HXwvp20ZwJH4nb51+i1WrVjF9+nSmT5/e7ToL\n7SoxVT0iIrFAuqr+sAP3LsZSeAGG2ueCOQaUq2otUCsiq4DJwD5VLbaff0pEXsEyT56nxAwdw+/3\ns3XrVt577z28TT4G7h9K6t5MxGcNrqMS3Uz8Ui6ZNwwyJkRDt6Y5o3N0Ewjd7se1JxIzMJp5v5zM\n2s/twOFzkLVpHAevyKOeetasWcP69euZOHEis2fPZuDAgZEWFwjNO/FmIA9Ybh9PCXGx82ZgpIgM\ns82RtwMt670GzBcRl4jEYZkbd4tIvIj0s58XD1yHFTnEcAmUlpby3HPP8fbbbxN1Io7c96aQVpDd\nrMCyb0nn2pdmkXXjYKPADN2ewJyYN9ZE6+hMUmckMeWbIwFwNrgYv2s26SnWHLnP5yMvL48nnniC\npUuXUlV1vqO6t87Ltp/sZfmN69n7zBH83vDOq4W62HkWsBJAVfNEZFh7lVTVKyIPAm8BTuBpVd0l\nIg/Y1x9X1d0ishzYgZXa7ilV3Skiw4FX7B9SF/BXVV3e4U9nAKx/vHXr1rF27Vqk1sGQnSNJPHo2\nfUr/3HimfHMUKVMGRFBKw8UiIouAX2O1s6dU9eEW18cAzwDTgG+r6qNdL2XnE5gT85hoHZ1Ozi1D\nqD5cR+Hzx2gq9jGmYDrXfOlqNm3ZxL59+wDIz89n9+7dzJ07lzlz5hAVFUXlnmo2fauA2qJ6AAp+\ne4iSFaVM+94YBowKz0g5FCXmUdUzLXrmIc09qeoyYFmLc4+3OH4EeKTFuYNYZkXDJVJSUsKbb77J\nqROlpBxIZ+CeTJxe62t3RjsY85kcRtw1FIfL/AD0RIKWslyLZZ7fLCJLVbUgqFgF8HnglgiIGBb8\nXj+1x6wfSk9sozElhoEJD+VSc6SeE6vLObmugoTsWP79//075eXlrFy5kj179uD1elm9ejV52/KY\n6plD+T/rUa+lHlxxTrx1Pir31PD+3VsZ/aksRn8qG4e7c39rQrnbLhG5E3CKyEgR+T9gXadKYeh0\nPB4P7777Ls8++yy1+U3krpjKoJ3DmhVY+oKBXPPiTEbdk2UUWM+m3aUsqnpKVTcDnkgIGA6qD9fh\na7TMVA2JtUaJhQFxCjN+PJb+Iy0z7YG/FXPon8WkpKRw2223cddddzFo0CCcjW4S3x5K2Qt1lgJz\nwLgHh7H47XmMujcLcYL6lD1/OML7d2/ldEHnZpQO5dfrIWA80Aj8DagCvtipUhg6lcOHD/Pkk0/y\n4YrtDF03mux144muiQUgISeOeY9NYs6jE4jPiI2wpIZOoLWlLBkRkqXLqNxd3bzfkFhjlFiYcMe7\nmPuriUSnWO712x/Zz6mNFYAVRPim8bcybs1s+p1MBqAproFDl2+nYMCH1DbWMP5zw7ny2enNirCq\nsJaV93zIzv87gK+xc7JKh+KdWAd8294M3Zw1a9awasVqBu4dSm7hWBx+q5/iincy5jM55N6eYUZe\nhjbpKesuKwssJeZ3+mjsV2fc68NI3OAY5vxyIqvv24a/Sdn09V1c/tRUji47yf7nzvaf3FNgf3Y+\nHkcTBQUF7N27l+HDh5Obm8u0/xvBiZfPsPePR1Cfsv9PRzm+soxp3xtDyuRLm4tvV4mJyAzgW0BO\ncHlVnXRJTzZ0Olu2bGHzP/MYsWUa7obo5vNZNw9m/OeGETMw+gK1DT2UUJayhExPWXd52h6JNQyo\nBYdxrw83yRP6M/37Y9j87d14any8d+cWyxUPcMY4mPz1kWTdNJjLq6by3nvvUVBQgM/nY//+/ezf\nvx+AgQMHMuyhEfiXxlJ/sImaI/WseSCP65bOITb14n+bQnHs+AvwVSCfZrEN3Y2CggLWPLeRrA3j\nmkdfSeP6MelrI0me0D/C0hnCSPNSFizldTtWOLdei9/r58x+K2BtfaIVgd0osfAz9PpBVB+pZ8+T\nh5s1wYBRCcz86Tj65VjZLQYMGMCtt97KzJkz2bZtGwcOHKC21vquysrKKCsrg4mQlpBFyq6h9FsY\nTVTypaV2CqV2qaqaJJjdmEOHDvHu4x+QucEyH4oTJn9tFDm3ppvklb2cUJayiMhgYAvQH/CLyBeB\ncarauTPsXUT1wTr8AaeOJEuJGXNi1zDmM9k0VjRR9MYJcm4dwviHhuOMOn96YujQoQwdOhRV5cSJ\nExw4cIADBw5QXFyMOpRTuUVUppXiTnRylWPOJckUihL7vog8BazAcu4AQFVfvqQnGzqFkpISlv36\nXYauH42opcBm/Xw8QxakRlo0QxfR3lIWVT2BZWbsFZxu4dQBZiTWVYgIU74xislfHYk42+8giwjp\n6emkp6czf/586urqOHToEIWFhRw8eJDcEcMvObBCKErsXmAM4OasOVEBo8QiTEVFBa8/upz0tbmW\nAnPB7F9MIP2K7hEOxmAIB82eiW5o7FdvonVEgFAUWGvExcUxfvx4xo8fj9/vp6mpqf1K7RCKEpup\nqqMv+UmGTqW6upqXf/oGqauHISrggjmPTmTwfJO40tC7CXgmSroPBBOto4ficDiIibn0AOOhfPPr\nWiazNESWhoYGXv7xGyR/kNmswOb9apJRYIZej9/j50yhZUL0DGwAjCmxrxPKSGwOVi6xQ1hzYgKo\ncbGPDB6Ph5d/9Ab9VgxGEHAr8341mUFzkiMtmsEQdqoO1OJvsjz/6wdYIzKjxPo2oSixULI4G7oA\nVWXpT5YT83YKgqBuZf5vJpM20ygwQ9+gcs9Zp47yaCsRfP/+ZglJXyakfGJdIYihfd5/bg3yZryt\nwPxc9n+TSZthFJih73Dang9zxAh1MdZ+dnZ2JEUyRBgzG9pDKFi/h/InGhB1oA4/c/53AoNmmDkw\nQ98i4Jko6X4Qy4V72LB2M0MZejFGifUASovL2PHdg7iarCCcIz8/lCGz09qpZTD0LnxNZyN11CRU\nAjBkyBBiY00g676MUWLdnMbGRlZ8aT3RlVZYl8TrYpl416gIS2UwdD1VB2qbc1UF5sOGDx8eSZEM\n3QCjxLoxqsqyb71H9EErpI5zhHLlj2ZGWCqDITIE1oeBlUMMIDc3N1LiGLoJYVViIrJIRPaKSKGI\nfKONMgtEJE9EdonIBx2p29v54A/r4APLVOIf4OW6380zaVQMfZZmz8QopSmhnpiYGNLT0yMrlCHi\nXFr44AsQStp0EUkEfgcsUtUiEUkLtW5vZ/fqfZQ93YATJ36Xj8t/M4WYZJNKxdB3CXgm1ifWgMCw\nYcNMpA5DWEdi7aZNx0oZ8bKqFoGVRr0DdXstZUfLyf/uIZxeJwBjvp5J2ngTD9HQd/E1+qg6YJkQ\n6/pbwffNfJgBwqvEQkmbPgpIEpGVIrJVRD7RgbqAlYlWRLaIyJbS0tJOEj1yNNY38d5DG3HXWKOu\n5FtjGX+rceQw9G2qCs86ddTb6VeMEjNAGM2JHXj+dOAaIBZYLyIbOnKDnpKJNhRUlX99ZSXuY5Yn\nonOCjyu+NSvCUhkMkadl+pXU1FQTqcMAhFeJhZI2/RhQrqq1QK2IrAIm2+c7LeV6T+GD32xAN0YB\n4BvYxA2PLbjkXDsGQ28gsMjZ5/bSFN9Abu6UCEtk6C6E05zYnDZdRKKw0qa3zBD9GjBfRFwiEgfM\nBnaHWLdXsfXF7VQ8Xw+AL9rLlY9NJzohKsJSGQzdg4ASaxhgOXUYU6IhQNhGYqGkTVfV3SKyHNiB\nlXDzKVXdCdBa3XDJGml2r9jH4V+W4VAnfoefCd/PIXWECSllMAD4GnxUHagDrPkwt9tNZmZmO7UM\nfYWwzom1lzbdPn4EeCSUur2Rwx8eZdf3juD0uVGUnC+mMua6EZEWy2DoNpwprEV91nR3Q2INWVlZ\nuFyRns43dBfMIosIcvJgKZu/XICz0YqJmPaJBKbfOTHCUhkM3YvgSB31ibUmSofhHIwSixBnTlXx\nwQNbcdmu9AmLncz/vAkpZTC05HSQU4cnvsHMhxnOwSixCFBXXc9bn1mLuyIGAPcsPwt/ND/CUhkM\n3ZOAU0d9Yg2JSYkkJ5sceoazGCXWxXg9Xt68fyXuYjt9xCgPi39tXOkNhtbwNvioOmhF6mhIrGH4\n8OGmrRjOwSixLsTv9/P651fg2mcH9R3SxI1/uBKn23wNBkNrnNlXY/ktY3kmGlOioSXm17OL8Pl8\nvPmNFbDZmgPzJTdx/dOXERVv1oIZDG0R7NTRlFxHTk5O5IQxdEuMn2oXUHqgnJVf3YSryBqB+eI9\nXPXETBIGxkdYMoOhexNIv+J1exg0KpXoaJPJwXAuRomFEVVl6zP5HPnDKVyeswps7m8mkjIsKcLS\nGQzdn/KdZwBoSKpheK4xJRrOxyixMFF3qoH3vrIBTwE47NcsUzzc8Mh84pJiIyydwdD98db7qD3S\nAFhOHbm5cyMskaE7YpRYGNj/2hHyHylEGqx8YN6YJjLvT2HO3dMjLJnB0HM4s7cG7LwU/sFeBg0a\nFFmBDN0S49jRiTRWWrnAdv73oWYF1pBbxfznJhkFZggbIrJIRPaKSKGIfKOV6yIiv7Gv7xCRaZGQ\ns6NU7DrTvD9ocopxrTe0ihmJdQKeGi/HVpxi+6/2ojVWQ/NGeYhe4uWjX16M2+2OsISG3oqIOIHf\nAtdipTDaLCJLVbUgqNhiYKS9zQZ+b//t1pR8aCV690Z5GDNtWISlMXRXjBK7SLx1Xo6vKufwv0oo\n23gGvACWAqvJqGDCV3OZOn9yRGU09AlmAYWqehBARF4AlgDBSmwJ8JyqKrBBRBJFJF1Vj3f0Ybvf\n3U/Bt4s6Q278sT5Sboxn/kMziYo5f6mJFalDmhc5GwytYZRYB/DW+zi5tpzDy45zav1p8LS4HtVE\n3WXl3PC1haSmpkZGSENfIwM4GnR8jPNHWa2VyQDOU2Iich9wH0BWVtZ5D1Of4vA5L01iG0eNkzN/\n9/DqsvdJv3MAc++d0Ryd3lPrxXfK6hY6h0J8vFmOYmgdo8TawO/xU32kjqrCWqoO1FKx5wzlW8+g\nTeeW87m9VKWXI+OaGHndMGbPvcqYDw09FlV9EngSYMaMGdryelLWAKKuPHbpD/JDXZ4XV3UU7upo\nyp5o4J8vv82w/xzEzI9M5cT2UsS2bKRMTLz05xl6LX1OialP8TX68DX68TX4rf0GP3UnGji9t4ry\nPZVUH6yj6bivOdxNS3wuL9XpFfhG1TPsmkwun7yAtLQ0M/FsiATFQHCGyKH2uY6WCYn0sYO48Zed\n4yXoafCy/rGtlL5SjaPRRXRpHCUPV/P3v71B3KAYwDIx5l6W3SnPM/ROer0S2/H8Hg49fQL1gDYp\n+DquaBSlKaGB+qRqmobVkH11BnOmzCMjI8MoLkOk2QyMFJFhWIrpduDOFmWWAg/a82WzgTMXMx/W\n2bhjXFzxldk0fLqRtY9upfKdBhw+BzFH+uM/YpXxRnvImXS+WdNgCBBWJSYii4BfA07gKVV9uMX1\nBcBrwCH71Muq+iP72mGgGvABXlWdcTEyVJSexl/V/MR2y3tiG2noX0tj/zokzU9cdjT9hycwZHAK\ngwaNITs7G4fDrEwwdA9U1SsiDwJvYbWzp1V1l4g8YF9/HCtD+g1AIVAH3BspeVsjJjGaa348j6oH\nalj/8DZqN3ibTYnODDVZnA0XJGz/HSG6/gKsVtWb2rjNVapadilyxGZFcTC7CL/Th7hBogRHtOCI\ncuCMFhzRDpwxTmKS3SSNGsDAjEEkJyeTlJREVJQJzmvo/qjqMixFFXzu8aB9BT7X1XJ1lP5DE7j+\nscsp23WajT/fQeMBH+PuNlmcDRcmnF2cUFx/w870JZOZevNE3G63Mf0ZDD2AgeOTuPG5K1FV02YN\n7RJOu1hbbr0tmWdHEfiXiIwPOq/AuyKy1Xb7bRURuU9EtojIltLS0vOuu1wuoqKiTGMwGHoYps0a\nQiHSxuYPgSxVrRGRG4BXsaIKAMxX1WIRSQPeEZE9qrqq5Q3acwk2GAwGQ+8lnCOxdt16VbVKVWvs\n/WWAW0QG2sfF9t9TwCtY5kmDwWAwGJoJpxJrdv0VkSgs19+lwQVEZLDYNgMRmWXLUy4i8SLSzz4f\nD1wH7AyjrAaDwWDogYjluBSmm1smwv/lrOvvT4Jdf23X4M9iRR6sB76squtEZDjW6Assk+dfVfUn\nITyvFDgSho8SYCBwSd6SnUR3kQO6jyzdQY4yVV0UYRk6jT7UnqD7yGLkOEtI7SmsSqy3ISJbLna9\nWm+UA7qPLN1FDkPodKfvrLvIYuToOGbVrsFgMBh6LEaJGQwGg6HHYpRYx3gy0gLYdBc5oPvI0l3k\nMIROd/rOuossRo4OYubEDAaDwdBjMSMxg8FgMPRYjBIzGAwGQ4/FKDGDwWAw9FiMEjMYDAZDj8Uo\nMYPBYDD0WIwSMxgMBkOPxSgxg8FgMPRYjBIzGAwGQ4/FKDGDwWAw9FiMEutBiMg9IvJYB+scDiQa\n7SQZ/iIie0Vkp4g8LSJu+/wCETkjInn29r3OeqbB0BamTYSP4PckIuuCzj8iIrvsv6kislFEtonI\n5ZGQ0xWJhxp6NH8B7rL3/wp8Gvi9fbxaVW+KiFQGQ+To9W1CVecFHd4HJKuqT0RuB/JV9dMREs2M\nxMKFiLwqIlvtHst9Qef/U0T2icgmEflDoBdp92heEpHN9nZZG7fOFJGVIrJfRL4fdN+77HvmicgT\nIuJsRaYv273FnSLyRfvcV0Xk8/b+r0TkPXv/ahH5S8t7qOoytQE2AUMv4R19z/6sO0XkyaAs3ytF\nZIa9P1BEDtv7ThF51C6/Q0QeuthnG7oe0yZCekeHReRntsxbRGSaiLwlIgfETigcJONmux38MOh8\nW++4RkR+IiLbRWSDiAxq5dkpIvK2XfcpQILr23+XAgnAVhH5OvALYIktb+zFfu5LQlXNFoYNq6cC\nEAvsBFKAIcBhIBlwA6uBx+xyfwXm2/tZwO5W7nkPcNy+V+C+M4CxwOuA2y73O+AT9v5hrCyt04F8\nIB7rn3AXMBWYA/zDLrsaqxG6ge8D91/g87mBD4HL7eMFQAWwA/gXMD7Ud2Tv/xm42d5fCcyw9wcC\nh+39zwL/BFwt65ut+2+mTYTUJg4Dn7X3f2XX7QekAift89dhRZkXrIHIG8AVbb1j+1iD2tcvgO+0\n8uzfAN+z92+06wy0j2uCygXv3xP4viK1GXNi+Pi8iNxq72cCI4HBwAeqWgEgIv8ARtllFgLj7MEI\nQH8RSVDVmhb3fUdVy+36LwPzAS9Wg9xs148FTrWoNx94RVVrg+pejmX2mC4i/YFGrEY4w772+Qt8\nvt8Bq1R1tX38IZClqjUicgPwqv2ZL8RVIvI1IA7rR2wX1g9PWywEHldVL0DgPRp6DKZNtN8mAJba\nf/OBBFWtBqpFpFFEErGU2HXANrtcgn3fVbT+jsuBJixlB7AVuLaV514BfARAVd8UkdMhyBpxjBIL\nAyKyAKsBzlXVOhFZCcS0U80BzFHVhnbKtcydo1g9sj+p6jc7KquqekTkEFaPah1Wz+8qYASwu7U6\ntskmFbg/6D5VQfvLROR3IjJQVcvauEcMVqOfoapHReQHnH1HXs6autt7b4YegGkT7beJIBrtv/6g\n/cCxC+uz/UxVn2ghwwLafscetYdOgI9e9Ntv5sTCwwDgtP2PNAbLPAGwGbhSRJJExAXcFlTnbaB5\njkdEprRx72tFJNm2P98CrAVWAB8VkTS7brKIZLeotxq4RUTiRCQeuNU+F7j2Faye3GrgAWBb0D99\nMyLyaeB64A5V9QedHxw0pzUL638r0DteISIZLW4VaFxlIpIAfDTo2mGsXjQtzr8D3G+/O0QkuY13\nZOh+mDbRfpsIlbeAT9ntBhHJsD9nW+84VFYBd9r3XAwkXaR8XYpRYuFhOeASkd3Aw8AGAFUtBn6K\nZWNfi/Vjfcau83lghj1RW4DVaFpjE/ASVu/wJVXdoqoFwHeAt0VkB9aPfXpwJVX9EHjWrr8ReEpV\nA+aI1Xb59ap6EmjgbGNuyePAIGC9nOs2/FFgp4hsx7Kt366qKiIOrB7sOaY/Va0E/oBlt38L68cs\nwKPAZ0VkG9bcRYCngCJgh/2cO9uQ0dD9MG2inTYRKqr6NtZ84XoRyceaJ+5HG++4A/wQuEJEdmGZ\nFYsuRr6uxmR27mICNn271/kK8LSqvhJpucKFiEwAPqWqX460LIbuiWkThkvBKLEuRkQexbJbx2CZ\nS77QmonCYOgrmDZhuBSMEjMYDAZDj8XMiRkM3QwRWSRWGKNCEflGK9fHiMh62+X6K0HnM0XkfREp\nEGvB6heCrv1ARIrlbAikG7rq8xgM4cSMxAyGboRYUSX2Ya3jOYbl8HKH7agQKJMGZGN54p1W1Uft\n8+lAuqp+KCL9sNYD3aKqBfYShppAWYOhtxDWkVgIPcoBIvK6WKFQdonIvaHWbY1FixYp1hoRs5kt\nEltnMAsoVNWDqtoEvAAsCS6gqqdUdTPgaXH+uO1xh71AdjdwsW7cpj2ZLdJbSIRNidmk8Ax+AAAg\nAElEQVQ9yt8Ci4FxwB0iMq5Fsc8BBao6GStEyy9FJCrEuudRVtbeGkKDoduTARwNOj7GRSgiEcnB\nCqG0Mej0Q7a7+tMi0uoaIBG5T6yYfVt27251Xa/B0K0I50is3R4llrbtZy8ITMBaN+ENsa7BYGgF\nexHsS8AXg6JG/B4YDkzBijX4y9bqquqTqjpDVWekpqZ2ibwGw6UQTiUWSo/yMaxAnSVYccK+YK94\nD7k3GtxzLC0t7SzZDYZIUYwV8y7AUPtcSIiVy+ol4C+q+nLgvKqeVFWf3b7+gNVRNBh6PJH2Trwe\nyMOKZD0FeEysoJshY3qOhl7GZmCkiAwTkSjgds4GhL0gtkXjj1jR3v+nxbXgaBW3YkVKMRh6POEM\nAhlKj/Je4GF7YWOhWEE3x4RY12C4ZFSV2tpaKisrqampwePx0NTUdM7fwNbU1ERmZiazZoVvEKOq\nXhF5ECsUlxMresUusXNJqerjIjIY2AL0B/xi5cEaB0wC7gbyRSTPvuW3VHUZ8As79qBihXa6H0OP\n4tSpU3g8HjIyWp8i9db7OPiPYkRgxJ2ZiFNaLdfbCKcSa+5RYimg2zk/1l0RcA2wWqwkbaOBg0Bl\nCHUNhpDw+XyUlZVRWVnZ6ub1ekO+l8MRfuOFrXSWtTj3eND+CVpPvLiGoESGLerf3ZkyGrqW6upq\nnnnmGbxeLzfeeCNTppwbC/nE2nK2P7yPuuN20HsRRt6V2cqdeh9hU2Kh9CiB/waetYNYCvD1QJqC\n1uqGS1ZD78Pn83H48GEKCgrYu3cvjY2N7VdqBafTSVRUFG63m6ioKBISEjpZUoOhfY4dO9bc2Vq+\nfDmpqalkZGTQUN5E/v8Ucuytc1Ol7XnyMEOvSyM2LToS4nYpYc0pE0KPsgQruVtIdQ2GC+H3+ykq\nKmpWXHV1da2Wi4qKIjHx/7d33/FRnWeix3/PjAqSQL0gqkSRQBhTDBjHuG1ih3jXJYnjuMQl1xvi\nG9s3ye7NXSfZe7Mtm2yS3c1NWTt24pDkOnGISyAJYDuAjW2K6TLFgOhgIQkJ1KVpz/3jjEYDCDQC\njWZGer6fz6AzZ847PCPp6DnnrdlkZWWRnZ1NTk4OWVlZZGZmnpWwkpOTB+TOy5jenDx5MrTt9/t5\n8Xcv8tHi26n6yQm8TU5yS8pwM/62kRx44QS+Nj/v/WcV8741LVYhD5hBszCaGbqqq6uprKxkz549\ntLa2nvWa2+1m4sSJlJeXk5+fT3Z2NmlpaYgMjfYCMzjU1NQAzu+z+0wyeW+VsOfUkdDrxTflM+Mr\nk0krTKWj3sOJ1+s48XodtXc0UDh/cC+7Z0nMJKyWlhZWr17Ne++9d9Z+l8tFaWkpFRUVlJWVMWyY\nLQ5tEltNTQ0EhPKGGfD2MPAHL8JGBLj6/0xn1E3dPbOnf3kSNe804Gvzs/07+/nwC3NxpwzeGgVL\nYibhBAIBtmzZwptvvhlq6xIRSkpKqKiooLy8nLS0tBhHaUz/aG1tpaWplZK3roAG5/daUU6XnqR2\n2hHGZ2Uziu4kllaYypRFJez8/gFaj7ZT9atjlD8yPlbhR50lMZNQjh49yquvvkptbXdDdllZGTff\nfDPZ2dkxjMyY6KipqSGjLov0BmcI7YgJ6ZR/eSwvbdxBoNXPq6++SkFBAWPHdvdGnHjPaI7+8SRN\nVa28/9wRxiwsJGP04LywG7z3mGZQaW5uZunSpfzqV78KJbCcnBw+/elP86lPfcoSmBm0ampqSG8Y\nEXp+3TOzGHtNMXfddRcul4tAIMBLL71EU1NT6BhXkosZT04GINAZoPJ7VQMe90CxJGbimt/vZ+PG\njTz99NPs3OlMMpGUlMQNN9zAokWLmDRpUowjNCa6ampqSK/vvgtLzU4GYMyYMSxcuBBwqhxffPHF\ns8Y85s/MZtxtIwE4+VY91W8OzgnSLYmZuNXe3s7ixYv585//jMfjAaC8vJxHH32UBQsWkJRkteFm\n8KupriEteCeWNyPrrNdmzZrF7NmzAaeX7ooVKwhfI/KKJyaQPMI5Tyq/tx9fh3+Aoh44lsRMXPL7\n/bz00kuh8TE5OTncc8893HXXXWRlZfVS2pjBwev10nqwA5ffDUDujPN/92+55ZZQe1hlZSWbN28O\nvZaam8K0x0oBaKvuZO/PjpxXPtFZEjNxR1VZsWIFR444J9yUKVNYtGgREydOjHFkxgysuro60uq7\n28PyZpw/P7rb7eYTn/gEI0Y4x73++uvs3h1aCJySj48iu8J5bf+vjtF8uOdJAMCp/XjxxRd56qmn\nOHDgQH99jKiyJGbizsaNG9mxYwcAxcXF3H777VZ1aIakmpoa0oLtYcnZSWSM6bmH4fDhw7nrrrtI\nSkpCVfn9739PZWUlAOIWZj45GQTUp+z4zr6zqhy7NDQ0sHjxYvbu3UtDQwO//e1v2bp1a/Q+XD+x\nJGbiyt69e1m1ahUAmZmZ3H333SQnJ8c4KmNi4+TJGtKDd2L5s7IvOtPMqFGjQueLqvKHP/whlIRy\nKjIp/eQoAOrePcOJ186ea/Ho0aMsXryYhoaG0L6uGpHVq1f3mPTihSUxEzeqq6tZunQp4MxvePfd\nd9uEu2ZIq6s6RXKHM4nvuZ06elJaWso999xDSkoKACtWrODdd98FoOILpaTkOBeElf9RhafZ62xX\nVvL888/T3t4OwLXXXstDDz1Eeno6AOvXr+eVV17B6/X274frJ5bETFxoampiyZIleL1eRIQ777yT\noqKiWIdlTMyoKq3vd6++kDczsg5N48aN47777gtNt/b666+zbt06UjKTmf5lp125s97L7h8dYs2a\nNfzhD38gEAjgcrm47bbbuPHGGxkzZgwPP/wweXl5AOzZs4fnn3/+vLlJ44ElMRNzHo+HJUuW0NLS\nAsBHPvIRJk+eHOOojImt06dPk1Lr3A1JMmSXR14rMXr0aO6///7Q3dSaNWt48803GbOwkIJ5zsQA\nB186wbY/Ou1maWlp3H///Vx55ZWh98jJyeGhhx5i/HhnyqoTJ06wePFi6uvr++Xz9RdLYiamVJWl\nS5eGZumePXs2c+fOjXFUxsRe+CDn4WVpuJL79ud65MiRfOYznyEjIwOAt99+mzVr1jD5iTGoSxGE\n4m2TyM3O5eGHH2bcuHHnvUdaWhr33nsv06dPB+DMmTMsXrw41HM4HlgSMzG1Zs0a9u3bBzj1+bfc\ncsuQXyZFRBaKyF4RqRKRJ3t4fYqIrBeRThH5n5GUFZFcEXldRPYHv+YMxGcxl+7k4RpSm5w7qaKr\n8i7pPQoKCnjwwQfJzHSS4YYNG/jlH39OXdkxAIY1ZXBD2kfJzb3wci1ut5vbbruN6667DoCOjg5+\n/etfs2XLlrjo8GFJzMRMVVUV69evByA/P59PfOITuN3uGEcVWyLiBn4MfAyoAO4VkYpzDmsA/gfw\nvT6UfRJYpaqTgVXB5yaO1e04jeBc0BXMvvRrjtzcXB544IHQ/KIej4f6suOQFwCg6rnjtFV3XPQ9\nRITrr7+e22+/PTRf48qVK1myZEnM28mimsQiuKL8iohsDz52iohfRHKDrx0WkfeCr20+/91NIlNV\n3njjDQBSU1O5++67bd0vxzygSlUPqqoHeAG4I/wAVa1V1U3Aud3FLlb2DuAXwe1fAHdG6wOY/tG2\nzxPazr3y/EHOfZGdnc0DDzxAYWEhLpeLm26+iWv/ZSYA/o4AO76zP6K7qunTp3P//feHBlZXVVXx\n7LPPsn///suK73JEbQRp2FXhzcBxYJOILFPV0FByVf0u8N3g8bcBX1bVhrC3uUlVB+eslUPc3r17\nQ+1gV199NTk5l36l6evw01Hbia/Nj6/Vj7fNh6/V7zxv8+Nr9eH3BHAluXAlC5IkznaS4Ep2Oc+T\nBXeqm5SsJFIyk0nOTCIlOxl3qmugqzdHA8fCnh8Hru6HskWqWh3cPglY18841traSlK107XeXSyk\nZF7+WMnMzEz++q//Go/HQ2qq895j/7KIY3+qcSYIfuPUWYtrXsi4ceP43Oc+x8qVK9m9ezetra0s\nWbKE2bNn85GPfCSicZ1+T4Dd/3WQsofGkZqTclmfK5rTIISuCgFEpOuqcPcFjr8X+E0U4zFxIhAI\nsHbtWsBpOJ43b17fyvsCnNnTTO3G09S9e5r6yibUF526eVeKnJXUCq7KZurnS6Pyfw0UVVUR6fEb\nJiKLgEVAjw39ZmDUfNA96W9WRXq/va+IhBIYwPQvTeTk2/V4G33s+O5+CublkJzRe1pIS0vjzjvv\nZNKkSbz66qt0dnaydetWjhw5wh133EFxcfEFy/rafGz8yi5qN57m1JYzLHhqJsnDLz0VRTOJRXxF\nKSLpwELg8bDdCvxZRPzAT1T1mWgFagbWnj17qKurA2D+/PlnnVQ9UVVajrZTt/E0te+e5tTm03hb\n+jYbtytZCPjU+a3qg4BH6TjloeOUU7UzLO/yrhojcAIYG/Z8THDf5ZatEZFiVa0WkWKg9rzSQPA8\newZgzpw5sW+1H6KObz0ZmvS3eF7vd0eXKjUnhSuemMi2f9lLR62HPU8f5sq/jWx5IxFh+vTpjB07\nlmXLlnHs2DHq6+tZvHgxN9xwA/Pnz8flOrvFqvOMl/VfrOT0rmYAXMkuNHB5v2bxMiHdbcA751Ql\nLlDVEyJSCLwuIu+r6tpzC9qVY2IJvwvLyMhgzpw5FzzW1+Fnz08Oc+K1WtprOns8ZkRpOgXzcsie\nOoLk4UkkZ7hJSneTlOEmKT3J2U53Iy6nSlD9SsAbIOBTAr4AAa+iPmefr92Pt9mHp9GHp8mLt9GH\np9GLp8mLp8mHt9FL5sSM/v+mnG0TMFlESnES0D3Aff1QdhnwEPDt4Nel/Rm06V8NOxoBZ57EUVdH\nt+Z3/O0jOfrHk9Rvb+TAb48z7i+LyJ4yosdj/Z1+atY10Hqig5EL8hhRkk52djaf+cxnWL9+PWvX\nriUQCLBmzRqqqqqYMmUKWVlZZGdnk+pJY/PfvE/zIWcC4qIP5TLvO9NIGnZ5nbmimcT6ckV5D+dU\nJarqieDXWhF5Bad68rwkZleOiWXnzp2h+dmuueaa0PQ452o+3Mq7f7ebpgNn93xKzUuhcF4OBVfn\nUDg3m7SivnUGEbfgdruJ1z6QquoTkceBVwE38Jyq7hKRR4OvPy0iI4HNQCYQEJEvARWq2tRT2eBb\nfxtYIiKPAEeAuwf2k5m+aK/yMQzQdD8Zo6Pb4UlcwsyvlrH6vs2oX9n2r/u48eezEbdz4RfwBah7\n9zTHX6vlgzWn8LU6tSC7fniA8bcXM2VRCWkFqVx77bWUlpaydOlSGhoaOHbsGMeOOZVxKc3DGPfO\nNFLanc+iFZ20/VUd7+2pZNasWZcVfzSTWERXlCKSBdwAfCZsXwbgUtXm4PYtwD9FMVYzAPx+P2+9\n9RbgzLrdtZjfuY4uP8n2b+3D3+50Ac6pGMGYhYUUzsthxMSMQT+OTFWXA8vP2fd02PZJnIvCiMoG\n99cDH+7fSE00eL1e3B84F3fJEwemY1HmxAwmPziWfT8/ypndzRxYcoLssuEce7WGD1bV4Wn0nVdG\n/XD4lWqOLa9h4n1jKHtoHKNGjeKRRx5hzZo17NixA6/Xy7AzGYx7p4Ikj/OZGiZ8wMmyQ7DJmRUk\nbpNYJFeUwUM/DrymquGX3EXAK8EfXhLwa1VdGa1YzcCorKzkzJkzgDPJ6Lm9mPwdfnZ8r4ojvw92\nohMo/+w4piwqwZVkQxrN0HB8V3Vo0t+cKwZuAuwpj4znxGu1tJ7o4L1/rzrvdVeKMHJBHmNuKSR9\n1DD2PHOYmrcb8HcG2Pfzoxx6+QPKPzueCZ8axUc/+lFuueUWjr1dzbavVRHwOBek7ps8pM2E3KZc\nGhsb+2WB26i2ifV2RRl8vhhYfM6+g8CMaMZmBpbP5+Ptt98GnK6+M2fOPOv15sNtvPvkLpqqnGuZ\nlOxk5vzzVIquufBMAsYMRic2nAxtj54/cCMh3MPczHiyjHVPVIb2iVsonJ/DmI8WUnx9/lm9CD/0\n/Ss5teUMO394gNM7m/E2+tj5/QMceOE4Ux8tJTnDzbav7yfgcVp5rvzKJCZ+ursCQVXp7Oy5rbsv\n4qVjhxnktm/fTlNTEwALFiw4a5HLYytr2PbNvaHqw7xZWcz9ZgVphRfvtWjMYHS6shlwE3D7GTt3\n1ID+30XX5DL9yxM5tb2RomtyGfUXBaRmX3jcV/5V2dzw89lUv3GKXT86SMuRdtpPdrL1H94PHSNu\n4ap/nMLYhWcnZBHplwkOLImZqPN6vbzzzjuAM3NA10zZAZ8zU8Dhl6tDx5Z9dhxTP2/Vh2bo6jzg\nx42bQJGHpJSB/xM96f6xTLp/bO8HBokIo24qYOR1eRz5w0nef+YwHXXOkBR3qot535nGyGsvbe7H\nSFgSM1G3devW0DIr1113XWh+xH2Lj4YSWEpWklN9+KHo/bIbE+86m7y46p07n9RJifXn2ZXkovTj\noxj7sSIOvnCC+spGyj87jtzpl9/udTGJ9V0yCcfj8YQm+c3NzeWKK64AnDawvT9zlnMYUZrOtT+6\nss/d5Y0ZbI5t+CA06e/lzpcYK0nD3JQ9PHBjdq3OxkTV5s2bQ7NcX3/99bhczgj9bf+6l4BXQWD2\nN6ZYAjMG+GCjM5GKooy95sJTN5lulsRM1HR2drJhwwbAWdeoosJZFeTIspPUb20EYMLdo8m9IjGv\nOI3pb407nQu+zsw2iktHxjiaxGBJzETNu+++S3t7O+DchYkIHfUedv7fAwCkFaVS8YXEnkzXmP4S\n8AXwHnW6owdGeS44m405W69JTESKRORnIrIi+LwiOHWNMRfU0dHBxo0bASgqKqK8vByA9/69Cm+z\nM/p/xv+aHNGM2cYMBY37WhCv0x6WNvnyl14ZKiK5E1uMM+tG14CFfcCXohWQGRy2bNkSGsjYdRd2\n8u16jr/m1PmP+ot8im/Ij2WIxsSV6ne7l07Mn5kdw0gSSyRJLF9VlwABcKaTAvq2DoYZUnw+H5s2\nbQKgsLCQyZMn42vzsePf9gGQlOHmyq9MjmWIxsSdms1OEvOmeiiusDVLIxVJEmsVkTyCKzGJyHyg\nMapRmYS2c+fOUI/E+fPnIyLs+clh2qqdO7NpT0wgrcBm4zCmi6rStMdZoqQ9r4mRI61TR6QiaZD4\nG5y1iCaKyDtAAXBXVKMyCUtVQ21hI0aMoKKigtN7mqn6zXHAGftS+omBnUrHmHjX9kEHgeCtga+4\nk+HDB27i30R30SQmIi5gGM5SKeWAAHtV1TsAsZkEdODAAU6dcqpF5s6di6iw7V/2QgAkSZj19fLQ\nApXGGEf9tu7KrYwpqYN+uaH+dNEkpqoBEfmxqs4Cdl3sWGOA0F1YSkoKs2bN4sALJ2jc60w5VfbQ\nuIFYGdmYhHNyfT0A/iQfBVfYyg19EUmb2CoR+aTYpYHpRXV1NYcPHwZg1qxZ+OuVPU8fAiBjXBrl\n/23gpqIxJlFoQKnZ4Kx23lrQyMhR1qmjLyJJYp8Hfgd4RKRJRJpFpCnKcZkE1HUXJiLMmTOHHf+2\nH3+Hs7zKrK+V4U51xzK8hCEiC0Vkr4hUiciTPbwuIvKD4OuVIjI7uL9cRLaHPZpE5EvB1/5BRE6E\nvXbrQH8u07PGfS34Gp0O3y1FpyksLIxxRIml144dqjpiIAIxia2xsZHdu3cDUFFRQetWLzXrnKvL\n8bePpGBOTizDSxgi4gZ+DNwMHAc2icgyVd0ddtjHgMnBx9XAU8DVqroXmBn2PieAV8LK/aeqfi/6\nn8L0Rc36htB2YHwn+fk2frIvIpouQURuB64PPn1DVf8YvZBMItq0aROqzpQ58+bMY9cXDwKQnJXE\nFV+cGMvQEs08oCq4ujki8gJwBxCexO4AfqnON3yDiGSLSLGqVocd82HggKoeGajAzaXpSmKdw9sY\nO320deroo0imnfo28EWck2g38EUR+VYkbx5BtchXwqo3doqIX0RyIylr4kdHRwfbtm0DYPz48XRu\ngpYjzpyJ5Z8dT0qWTaHTB6OBY2HPjwf39fWYe4DfnLPviWD143MiYrfGccDb6qNhh9MzsaXoDKWl\nNpdoX0XSJnYrcLOqPqeqzwELgb/srVBYtcjHgArgXhGpCD9GVb+rqjNVdSbwVeBNVW2IpKyJH9u2\nbcPjcVZynTdrHu8/cxhwJvid8CkbEzbQRCQFuB2nLbvLU8AEnOrGauDfL1B2kYhsFpHNdXV1UY91\nqKvbdAYNzn/UWniGCRMmxDagBBTpLPbhE3lFukxnqFpEVT1AV7XIhdxL95VjX8uaGPH7/aEppvLz\n89FNqaGlyac+WmKdOfruBBC+NvyY4L6+HPMxYKuq1nTtUNUaVfWragB4FuccO4+qPqOqc1R1TkFB\nwWV8jKGj+Xgrqx7fwL5XDve5bG2wV2LAFSBtSjIjRlgXhL6KJIl9C9gmIotF5BfAFuCbEZSLpMoD\nABFJx7nDe+kSytqVYwzt3r2b5uZmAOZcMZf9v3B+bCMmpDPuVps65xJsAiaLSGnwjuoenBlzwi0D\nHgz2UpwPNJ7THhZ+QQiAiISvsPhxYGf/hz40bfjhNpo2dLDz2wfxNPdtHoiT65zxYW15TUwot6rE\nS9FrElPV3wDzgZdxksw1qvrbfo7jNuAdVW3o9cjz47MrxxhR1dCilxkZGSRvGhFaZmXaYxMQtzVQ\n91Vwgu3HcVaO2AMsUdVdIvKoiDwaPGw5cBCowrmr+kJXeRHJwOnZ+PI5b/0dEXlPRCqBm4AvR/eT\nDB0tx5z2X/G72P37qj6Ua6P9A2c+UatKvHS99k4UkY8Dq1V1WfB5tojcqaq/76VoJNUiXc5thO5L\nWRMjhw8fprbWWVpl1qSrOPQt52Ygd0YmI6/Pi2VoCU1Vl+MkqvB9T4dtK/DYBcq2Aud981X1gX4O\n0wT565WuSvNjK04y84GpEZWrXX86tN1e3MTYsWMvcrS5kEiqE7+hqqGJvVT1DPCNCMpFUi2CiGTh\nzM24tK9lTWx13YUlJyeTtjmXQKczsHnaExOsm7AZElQVaepu9/Xuh87TnojKdnWt9w7zUDQ9n+Rk\n68V7KSJJYj0dE8kg6UiqRcCpn38teAV50bIRxGoGSE1NDQcPOmPBpo+ayYnlTnvkyOvybEE/M2S0\nN3Tg8nYnMVFh39LDvZYLeAPUbXbuxFoLTzNholUlXqpIBjtvFpH/wOnyDk5y2RLJm/dWLRJ8vhhn\n9ehey5r4oKq88cYbgDPF1PDNBXQEGkGg4jFrnDZDR+3++vP2HVlRzfSHyy5arn5HI/52p+aipfAM\nEybcFJX4hoJI7sSeADzAb4OPDi5QH2+Ghr1791JV5TRgX5Ezg1NvO7XNY28tImuSrYNkho6Gg2dC\n260Fzrb3gNJ2suOi5Wo3OHdhiqIlHqxT2qWLpHdiq6o+qapzcOZp+1Z41Z8ZWjweD6+99hoAacPS\nyNzqdKN3JQsVj9pdmBlaGo82h7aHfbi7HfjQny7eD60muPRKR04LJRXjrQ35MkQy7dSvRSQz2HX3\nPWC3iHwl+qGZePTWW2+FxoVdXbiA09uc7dK7RpNePCyWoRkz4No+cO64/Ek+rvrklXQObwPg8J8+\nuGCZjnoPjXud+4AW61p/2SKpTqxQ1SbgTmAFUApYd90hqKamJrTcyuhRo+lY7lw9JmW4KX/E1goz\nQ4+n1hkXGRjhZfz48bSVOFXrnqN+mg+39Vima5YOgJbC0zZf4mWKJIkli0gyThJbpqpeQKMblok3\nqsrKlSudLsUiXJV6DU37navJyQ+MJTU7JcYRGjPw/A3On0LJAZfLRf4N3dNGHV1Z3WOZriTmT/KR\nOSWdjAxb7fxyRJLEfgIcBjKAtSIyHrBFMYeYHTt2cPz4cQDmlM/jyLNOl/rUvGQm3TcmlqEZExOq\nijQ63euT852vZddMoj2rBYDDf6oOLU8UKhPQ0Piw1oJGJpbZMkWXK5KOHT9Q1dGqemtwpoCjONPW\nmCGira2N1atXAzBi+AjSVueFppea+dVyktIjWpbOmEGlra4dl99JXmnFqQBMmDCBlvFOkvJU+2jc\n23JWmcZ9LXjOOOdOS5FVJfaHSGexD1GHLxrBmPi0evVq2tud+eHmJi3g1Ean3n/cbSMZdaOtQmuG\npvAxYpljnSrBlJQUsj+UHtp/bGXNWWXCV3HuHN3CmDFWi3G5+pzEzNBy7NgxduzYAcDE3DLqfuNc\nWaaNTOXKv50Uy9CMiamGQ91jxLJLM0PbZXMm0ZbnXOgdXXkSDXRXKXav4tzO6IpikpKsFuNyWRIz\nF+T3+1mxYgUASe4kCtaPx9/hzDJw1TemkDzcTkAzdDUd7a4qLJzUXSMxadIkGsecAsBzykd9pZPQ\nzl7F+bR1re8nEf0VEpEPASXhx6vqL6MUk4kTmzZtomuNtlkd19C02+kyPPHe0RTMtdXtzdDmjBET\n/Mlecoq75wsdPnw4w+emoJWKqHB8ZS35M7M5tfnsVZytPax/RDLY+VfA94AFwNzgY06U4zIx1tjY\nyNq1awEoYhRtK50qkeHj05j2mF1BGtM1Rsw/wofLdfaf0skzJoWmoTr+eg0BXyBUlRhwBXCXBsjL\ns+WK+kMkd2JzcAY829iwIeS1117D6/UifmH0jjI6fF7EDVf941Tcw9y9v4Exg5y/AdyAq4dKibKy\nMraMeY/htTl4G/3UbToTSmJteU2UlpfaVFP9JJI2sZ2ArTM/hOzfv599+/YBMPXUbDqOOEuul/+3\n8eRekXmxosYMCRpQXMF1xJILzr+oy8vLI/kK564LYO9zR2g74UxRZas4969Iklg+znyJr4rIsq5H\ntAMzseHxeFi5ciUAmc25sMGZDzF7ynDKHxkfy9CGDBFZKCJ7RaRKRJ7s4XURkR8EX68Ukdlhrx0W\nkfdEZLuIbA7bnysir4vI/uBXa9S8DK217UjA+fPZNUbsXJOvmERLkTNbff22xkeZ3R4AABY0SURB\nVO6yI89QUlIS9RiHikiqE/8h2kGY+PH222/T1NSE+FyU7KjAF1BcKcJV/zQVV5J1Zo02EXHjrN13\nM3Ac2CQiy1R1d9hhHwMmBx9XA08Fv3a5SVVPnfPWTwKrVPXbwcT4JPB3UfoYg17tvu5vb9cYsXOV\nlZWxc+wfyazubvvyDvOQW55FWlpa1GMcKiJZofnNgQjExF5tbW1ogt8Jh6bhq3OaQSu+MIHMCTa/\n2wCZB1Sp6kEAEXkBuAMIT2J3AL8MtlNvEJFsESlW1Z4n6+suc2Nw+xfAG1gSu2ThY8RySrN6PGb0\n6NHohE78W/24fU6Vo63i3P8i6Z04X0Q2iUiLiHhExC8iEc2d2Fu1SPCYG4NVH7tE5M2w/T1Wi5jo\nUFWWL19OIBBgeG0OqTudtq/82Vk2N+LAGg0cC3t+PLgv0mMU+LOIbBGRRWHHFIUluZNAUf+FPPQ0\nH+teUrFgcs+9DEWESVMn0VzcPbOHLb3S/yKpTvwRcA/wO5yeig8CF197m8iqRUQkG/gvYKGqHhWR\nwnPepqdqERMF27Zt48SJE7g8SYyvnIoCSeluZn9jCuKyXlQJZIGqngieS6+LyPuqujb8AFVVEemx\nt3Ew8S0CGDfOlte5kK4xYr4ULzmF2Rc8rqysjL2lK8g6no8/xYd3bBujRo0auECHgIgaOVS1CnCr\nql9Vfw4sjKBYqFpEVT1AV7VIuPuAl1X1aPD/qY08dNNfWlpaWLNmDSiM21WONjtJa/rfTCJjtNXd\nD7ATwNiw52OC+yI6RlW7vtYCr+CchwA1IlIMEPza47mmqs+o6hxVnVNQUHCZH2Xw8tR1ryN27hix\ncCUlJfhGdnDgw9s5eNMOxpaNwe22ISr9KZIk1iYiKcB2EfmOiHw5wnKRVIuUATki8kaw+uPBsNcu\nVC1yFhFZJCKbRWRz1+wSpm9WrVpFR0cHmcfzST/sXFWOvC6P8XfYyIoY2ARMFpHS4Hl3D3Bub+Bl\nwIPBXorzgUZVrRaRDBEZARBcif0WnCEyXWUeCm4/BCyN9gcZzPzBeXxduRc/Ljk5mQkTJuAZ0Y4v\nzWNViVEQSTJ6IHjc40ArzhXgJ/vp/08CrgL+Evgo8L9FpKuqcoGqzsTpifWYiFzf0xvYlePlOXTo\nEDt37iSpPYXR700GICUnmVl/X26DMWMguELE48CrwB5giaruEpFHReTR4GHLgYNAFfAs8IXg/iLg\nbRHZAbwL/ElVVwZf+zZws4jsBz4SfG4ugfoVV3PXGLHeW2QqKioAZ9HMiRNt/bD+FknvxCMikgYU\nq+o/9uG9I6kWOQ7Uq2or0Coia4EZwL7wahER6aoWWYvpNz6fzxkTpjBmWxnS6VzTzPp6GcPybKXm\nWFHV5TiJKnzf02HbCjzWQ7mDOOdPT+9ZD3y4fyMdmppPtobGiKVfYIxYuKlTp+L1ehk+fDjZ2Rdu\nPzOXJpLeibcB24GVweczIxzsHEm1yFJggYgkiUg6zliXPb1Ui5h+sm7dOhoaGsg5WEx6jdNN2Fkj\nzO5ojbmQU/u71wQbcYExYuFEhBkzZthdWJREOth5Hs64ElR1u4j0Ov2yqvpEpKtaxA0811UtEnz9\naVXdIyIrgUogAPxUVXeKyATglWB1VhLw67BqEdMP6uvrWbduHSnNaYzcVQI4V5W2RpgxFxfJGDEz\ncCJJYl5VbTynfSSiyYB7qxYJPv8u8N1z9l2wWsRcPlVl5cqV+L0Bxm2ejPhdIM7kvrZGmDEX1xQ2\nRqxwsq1sHmuRdOzYJSL3AW4RmSwiPwTWRTkuE0U7d+7k8OHDFOwdQ9qZEQBM+sxY8mdbfb0xvWmv\ndiby9aV6yM63O7FYiySJPQFMAzqB3wBNwJeiGZSJHo/Hw+rVqxnWMJz8vU6/m8yJGVQ8WhLbwIxJ\nEF3riAUyz19HzAy8SHontgFfDz5Mgtu4cSOtZ9qYsGUmooIkCXP+eSruVBuAaUwkAg3O1X9P64iZ\ngddrEhOROcDXgJLw41X1yuiFZaKhubmZ9evXU7h7PKktzkwcUx8tIatseIwjMyYxBHwBpMX5M9jT\nOmJm4EXSiv888BXgPZwehCZBrV27Fld9MrkHiwHIvTKTsgdsfjxjItX8QSuiTie39FHDYhyNgciS\nWJ2q2iKYCa62tpYd23cwbsc0pxrRDTO/Voa4bVYOYyJ1qqp7jFjmWKvBiAeRJLFviMhPgVU4nTsA\nUNWXoxaV6XerVq1i+IlcMk45valK7xpN1iQ7CY3pi4aD3WPEcidYb954EEkS+ywwBUimuzpRAUti\nCeLgwYMc2neYSe85q9inZCcz9fMlsQ3KmATUfNwZI6YoBRN7mf3XDIhIkthcVS2PeiQmKgKBAKtW\nrSJ/3xiS25153ioeKyUlMznGkRmTeNqqOwHBl+YhK8/GiMWDSAY5rBORiqhHYqKisrKS04caydvv\nrIKTPXU4JbcXxzgqYxKTt2uM2AgbIxYvIrkTm4+zltghnDYxwZlI27rYxzmPx8Obb77JyMpSXMFZ\nt2f8r8nWmcOYSxQ4LbgAt9Ukxo1IklgkqzibOLRx40b0QBIjTuYBMO6visidblUgxlyKgDeAtES+\njpgZGBGtJzYQgZj+1dzczPq3NzCu8goAkjLcTHvcVpU15lI1HW9BcGoxMmyMWNywSt1Bau3atWS+\nXxCamWPK50oYlt/7An7GmJ6dOnA6tD1inA1PiReWxAah2tpadm3YHZrgd3hJOhM/PTrGUZlIichC\nEdkrIlUi8mQPr4uI/CD4eqWIzA7uHysia0Rkt4jsEpEvhpX5BxE5ISLbg49bB/IzDQbhY8TySm2M\nWLywit1BaNWqVRTsHI/b59Tfz/ifk3Al2/VKIhARN/Bj4GbgOLBJRJap6u6wwz4GTA4+rgaeCn71\nAX+rqluDK6NvEZHXw8r+p6p+b6A+y2DTfKx7jFj+xLwYR2O62F+2QebgwYNUb6oj+1ghAMU35VM4\n37pSJZB5QJWqHlRVD/ACcMc5x9wB/FIdG4BsESlW1WpV3Qqgqs3AHsBuwftJe7UzYZEv3UNWTmaM\nozFdoprEeqsWCR5zY7B6Y5eIvNmXsuZsPp+P11a+xsgdTgcOV4ow/csTYxyV6aPRwLGw58c5PxH1\neoyIlACzgI1hu58IVj8+JyK2kEgfeU/5ARsjFm+i9pMIqxb5GFAB3HvuoGkRyQb+C7hdVacBn4q0\nrDnfO++8Q2BrMmmNTqNz2UPjyBiVFuOozEATkeHAS8CXVLUpuPspYAIwE6gG/v0CZReJyGYR2VxX\nVzcg8SaKQLBfh8sqNuJKNC8nIqkWuQ94WVWPAqhqbR/KmjB1dXVsem0LRe+VAJA2MpXJD9kyKwno\nBDA27PmY4L6IjhGRZJwE9nz4JN2qWqOqflUNAM/inGPnUdVnVHWOqs4pKCi47A8zWPg7/bhanS4E\nKYXWlSCeRDOJRVItUgbkiMgbIrJFRB7sQ1nArhwBVJXlf1xO8buTcPmdzhyz/r6cpGG2aF8C2gRM\nFpFSEUkB7gHOXQppGfBgsJfifKBRVatFRICfAXtU9T/CC4hI+FxjHwd2Ru8jDD5NwYl/wcaIxZtY\nX1IkAVcBHwbSgPUisqEvb6CqzwDPAMyZM0f7PcIEsHXrVjpWCYWnncbmifeOpsg6cyQkVfWJyOPA\nq4AbeE5Vd4nIo8HXnwaWA7cCVUAbzkoTANcCDwDvicj24L6vqepy4DsiMhNnBYrDwOcH6CMNCqf2\n14e2M22MWFyJZhKLpFrkOFCvqq1Aq4isBWYE9/dW1gBNTU2s+927jN47BYDhpWk2M0eCCyad5efs\nezpsW4HHeij3NtDjxJiq+kA/hzmknD7cFNrOtTFicSWa1YmRVIssBRaISJKIpOOMddkTYVkDvPaH\n1ylcX+Ks1pwE8/51Gu5Uq0Y0pj+F1hGTAPkTbIxYPInanVgk1SKqukdEVgKVOAtu/lRVdwL0VDZa\nsSaq999/n6aXfeS0Oj0Qpz0+kazJVtVhTH9rD64j5k3zkJVtY8TiSVTbxHqrFgk+/y7w3UjKmm4d\nHR2sfXYDBUdKAMidPYJJ942JaUzGDFbeOj+QhGbZGLF4Yz+NBLVm2RvkrHM6bLrShXn/PA1x2Tph\nxkRD4LRzbrly7RyLN5bEEtCxo8c4tbidJG8yAFf976mkFVm3X2Oiwdfhx9XutDOn2hixuGNJLMH4\n/X7WfHcdw2udWYOKbs5hzM2FMY7KmMGr6VhLaDvdxojFHUtiCeaNJW+RsdGZScGVB3O/Pi3GERkz\nuJ3a3xDazhxrHafijSWxBKGqrPrtG5x6qgNXwIWKcs23riR5uFVvGBNNpw83hrbzJtq8yfHG/gIm\ngEAgwJ9+/Cqdv04mxetUZ4y7t4DC2TYrhzHR1rWOWMAVIL/Ezrl4Y0ksznm9Xn7/jytwvzoctzo3\nziUPFjHziSkxjsyYoaH9pAcQfOmdZGbZGLF4Y0ksjrW1trHsb18ndXMWAOpSpn9tApPvHB/jyIwZ\nOnzBMWKBTL+NEYtDlsTi1Om6M6x8bC3DDgYT2DA/1/zHlRTPs+UxjBlIgTOCC0iyMWJxyZJYHPpg\nfzVr/8dWhtU5VRea6+fDP5lHVumIGEdmzNDibfXh6nDGiKUU2Z/LeGQ/lTizb/0Btn+1itSWDABc\nJQEWPnsdqTkpMY7MmKGn6Wj3GDFbRyw+WRKLE+1N7bz7y+3UPd9KsjcVgGFzXdz8/etIslnpjYmJ\nUwe6x4hljbeakHhkSSyG1K/sX3WI9393CO974PK5cQd/JDl3DOOGv78aZ7FeY8xAU79S+253ErN1\nxOKTJbEYaHi/kcrn36d+bTOu1iTAHRp17k/1UfK5QuY8fGUsQzRmyFJVqt88xe4fH6L5UBsA/mQf\n+SW2jlg8siQWRepX2mo6aD3WTsPBRk4fbKR242kCHwRnxA5++wOuADqxk5K/GsXMu6aRlGo/FmNi\noW7zaXZ8fz/N77eF9nmHdVI76zAjRvxFDCMzF2J/LXugqqhPCfiDX32K+gIEvIq/04+/I4C/s+vh\nJ9AZwNvuo6W2ldOHmmg51o6nxou/ASRwbnVg9/OOghZyrs9g9v3TKRxnXeeNQ0QWAv8XZ0HYn6rq\nt895XYKv3wq0AQ+r6taLlRWRXOC3QAlwGLhbVU8PxOdJBHXvnWbL93bTvssb2udP9nKq7ATN5XUs\nuGmBjRGLU4M+ie34f+9z6NmTzhMN/qPBpxp2YCD48APaH+1QwrnvohKgc0Q7UuGj/JOlTL9uAUlJ\ng/5HYPpARNzAj4GbgePAJhFZpqq7ww77GDA5+LgaeAq4upeyTwKrVPXbIvJk8Pnf9TW+k/vq2Pbz\nwbXIeudxH7qn+zwMuP3UT/yAlOsDXH31DCoqKkhNTY1hhOZiovoXNIIryhuBpcCh4K6XVfWfgq8d\nBppx0opPVedcSgxn6s6grWf9r5fyNhHzJ/nwZHTgzejElaekjkxi+Nh0skszyZ+QS2FRIdnZ1kBs\nLmgeUKWqBwFE5AXgDiA8id0B/FJVFdggItkiUoxzl3WhsncANwbL/wJ4g0tIYg2HTtPxet8/VHxz\n/gyqBGieXE/xp3K4fsFCCgqsdiQRRC2JRXhFCfCWqv7VBd7mJlU9dTlxpIxy01BajSCoaDA252bs\nrK8C4sJJty4Fl4BLEXf3V0kS3MNcJA1LIinNTXJakvNITyYlPZlh2cPIG5NDXl4emZmZuN3WNd70\n2WjgWNjz4zh3W70dM7qXskWqWh3cPgkU9fSfi8giYBHAuHHjegxQ0R73Jyp1KVreSdlfj2Xaghvs\nvE0w0bwTi+SKMuqu+fRcrvn03IH8L42Ja6qqItJjJlLVZ4BnAObMmXPeMRUfLaPio2VRjtCYyEWz\npfJCV4vn+pCIVIrIChEJX+FRgT+LyJbg1WGPRGSRiGwWkc11dXX9E7kxsXMCGBv2fExwXyTHXKxs\nTbDKkeDX2n6M2ZiYiXV3m63AOFW9Evgh8Puw1xao6kycRuzHROT6nt5AVZ9R1TmqOsfqsM0gsAmY\nLCKlIpIC3AMsO+eYZcCD4pgPNAarCi9WdhnwUHD7IZy2aGMSXjSTWK9XlKrapKotwe3lQLKI5Aef\nnwh+rQVewameNGZQU1Uf8DjwKrAHWKKqu0TkURF5NHjYcuAgUAU8C3zhYmWDZb4N3Cwi+4GPBJ8b\nk/Ci2SYWuirESV73APeFHyAiI4GaYB39PJykWi8iGYBLVZuD27cA/xTFWI2JG8ELuuXn7Hs6bFuB\nxyItG9xfD3y4fyM1JvZENXo9jUTkVuD7OH3+nlPVb3ZdTarq0yLyOPDfAR/QDvyNqq4TkQk4d1/g\nJNpfq+o3I/j/6oAjUfgoXfKBy+ot2U/iJQ6In1jiIY5TqrowxjH0myF0PkH8xGJxdIvofIpqEhts\nRGTzpY5XG4xxQPzEEi9xmMjF088sXmKxOPou1h07jDHGmEtmScwYY0zCsiTWN8/EOoCgeIkD4ieW\neInDRC6efmbxEovF0UfWJmaMMSZh2Z2YMcaYhGVJzBhjTMKyJGaMMSZhWRIzxhiTsCyJ9RMRuU5E\nnhaRn4rIuhjGcaOIvBWM5cYYxjE1GMOLIvLfYxVHMJYJIvIzEXkxlnGYyNn51GMscXFOxdv5ZEkM\nEJHnRKRWRHaes3+hiOwVkargku4XpKpvqeqjwB9xVs6NSRw4S9i0AMNwlr+JSRyquif4/bgbuPZS\n4ujHWA6q6iOXGoPpGzufohNLf5xTg/J8UtUh/wCuB2YDO8P2uYEDwAQgBdgBVADTcU6s8EdhWLkl\nwIhYxYEzcTI4K/c+H8vvB3A7sAK4L05+Ni/G+ndtKDzsfIre9+Ryz6nBeD7FPIB4eQAl5/xgrwFe\nDXv+VeCrvbzHOODZWMcRPC7lcn7J+iuO4LF/ipPvSVycdEPhYedT9GIJHnvJ59RgO5+sOvHCIl2Z\nOtwjwM9jGYeIfEJEfgL8CvhRDOO4UUR+EIzlvKVBBjiWPBF5GpglIl/t51hMZOx8uvxYonVOJfT5\nFM31xIYcVf1GHMTwMvByHMTxBvBGjMMAQmtpPdrrgSau2Pl0tng5p+LtfLI7sQvrdWVqiyMmccRb\nLCYy8fIzi5c44imWeInjklgSu7DQytQikoKzMvUyiyPmccRbLCYy8fIzi5c44imWeInj0sS6US4e\nHsBvgGrAi1Mf/Ehw/63APpyeO1+3OAY2jniLxR6J9TOLlzjiKZZ4iaM/HzaLvTHGmIRl1YnGGGMS\nliUxY4wxCcuSmDHGmIRlScwYY0zCsiRmjDEmYVkSM8YYk7AsiRlEZKSIvCAiB0Rki4gsF5GyWMdl\nTCKy82lg2dyJQ5yICPAK8AtVvSe4bwbO0hP7YhmbMYnGzqeBZ0nM3AR4VfXprh2quiOG8RiTyOx8\nGmBWnWiuALbEOghjBgk7nwaYJTFjjDEJy5KY2QVcFesgjBkk7HwaYJbEzGogVUQWde0QkStF5LoY\nxmRMorLzaYBZEhvi1FnG4OPAR4JdgncB3wJOxjYyYxKPnU8Dz5ZiMcYYk7DsTswYY0zCsiRmjDEm\nYVkSM8YYk7AsiRljjElYlsSMMcYkLEtixhhjEpYlMWOMMQnr/wNqrN4PykJ74AAAAABJRU5ErkJg\ngg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11d436790>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def validation_curve_plot(x, y, **kwargs):\n",
    "    ax = plt.gca()\n",
    "    lw = 2.5\n",
    "    data = kwargs.pop(\"data\")\n",
    "    train_data = data.query(\"fold_type == 'train'\")\n",
    "    test_data = data.query(\"fold_type == 'test'\")\n",
    "    grp_data_train = train_data.groupby(x)\n",
    "    grp_data_test = test_data.groupby(x)\n",
    "    mean_data_train = grp_data_train[y].mean()\n",
    "    mean_data_test = grp_data_test[y].mean()\n",
    "    std_data_train = grp_data_train[y].std()\n",
    "    std_data_test = grp_data_test[y].std()\n",
    "    ax.semilogx(mean_data_train.index, mean_data_train,\n",
    "                label=\"train\", color=\"#848484\", lw=lw)\n",
    "    ax.semilogx(mean_data_test.index, mean_data_test,\n",
    "                label=\"test\", color=\"#ae33bf\", lw=lw)\n",
    "    # # Add error region\n",
    "    # ax.fill_between(mean_data_train.index, mean_data_train - std_data_train,\n",
    "    #                 mean_data_train + std_data_train, alpha=0.2,\n",
    "    #                 color=\"darkorange\", lw=lw)\n",
    "    # ax.fill_between(mean_data_test.index, mean_data_test - std_data_test,\n",
    "    #                 mean_data_test + std_data_test, alpha=0.1,\n",
    "    #                 color=\"navy\", lw=lw)\n",
    "\n",
    "relabel_validaton_curve_experiment_df = (\n",
    "    relabel_validaton_curve_experiment\n",
    "    .pipe(pd.melt,\n",
    "          id_vars=[\"protected_class\", \"estimator\", \"cv_fold\", \"fold_type\",\n",
    "                   \"C\"],\n",
    "          value_vars=[\"auc\", \"mean_diff\"],\n",
    "          var_name=\"metric\", value_name=\"score\")\n",
    "    .assign(\n",
    "        protected_class=lambda df: df.protected_class.str.replace(\"_\", \" \"),\n",
    "        metric=lambda df: df.metric.str.replace(\"_\", \" \"))\n",
    "    .rename(columns={\"score\": \"mean score\"})\n",
    ")\n",
    "\n",
    "# relabel_validaton_curve_experiment_df\n",
    "g = sns.FacetGrid(\n",
    "    relabel_validaton_curve_experiment_df,\n",
    "    row=\"protected_class\",\n",
    "    col=\"metric\", size=2.5, aspect=1.1, sharey=False,\n",
    "    margin_titles=False)\n",
    "g = g.map_dataframe(validation_curve_plot, \"C\", \"mean score\")\n",
    "g.set_titles(template=\"{row_name}, {col_name}\")\n",
    "# g.add_legend()\n",
    "# g.add_legend(bbox_to_anchor=(0.275, 0.91))\n",
    "g.add_legend(bbox_to_anchor=(0.28, 0.9))\n",
    "g.fig.tight_layout()\n",
    "g.savefig(\"IMG/logistic_regression_validation_curve.png\");"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAARwAAAJKCAYAAAD+y/qXAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11d2ef7d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def utility_fairness_corr_plot(x, y, **kwargs):\n",
    "    ax = plt.gca()\n",
    "    lw = 2\n",
    "    data = kwargs.pop(\"data\").sort_values(x)\n",
    "    data.plot(x, y, ax=ax, kind=\"scatter\", alpha=0.5)\n",
    "\n",
    "corr_plot = (\n",
    "    relabel_validaton_curve_experiment_df\n",
    "    .pivot_table(\n",
    "        index=[\"protected_class\", \"estimator\", \"cv_fold\", \"fold_type\",\"C\"],\n",
    "        columns=\"metric\", values=\"mean score\")\n",
    "    .reset_index()\n",
    ")\n",
    "\n",
    "train_test_palette = sns.color_palette([\"#ae33bf\", \"#848484\"])\n",
    "\n",
    "g = sns.FacetGrid(\n",
    "    corr_plot,\n",
    "    row=\"protected_class\",\n",
    "    row_order=[\"female\", \"foreign worker\", \"age below 25\"],\n",
    "    hue=\"fold_type\", size=2.75, aspect=1.25, sharey=False,\n",
    "    hue_order=[\"test\", \"train\"],\n",
    "    margin_titles=False,\n",
    "    palette=train_test_palette)\n",
    "(\n",
    "    g\n",
    "    .map(sns.regplot, \"auc\", \"mean diff\")\n",
    "    .set_titles(row_template=\"{row_name}\")\n",
    "    .add_legend()\n",
    "#     .add_legend(title=\"\", bbox_to_anchor=(0.95, 0.5))\n",
    ");\n",
    "g.savefig(\"IMG/logistic_regression_fairness_utility_tradeoff.png\");"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Fairness-aware Method: Additive Counterfactually Fair Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Training models: protected_class = female\n",
      "-----------------------------------------\n",
      "LogisticRegression, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "DecisionTree, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "RandomForest, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "\n",
      "Training models: protected_class = foreign_worker\n",
      "-------------------------------------------------\n",
      "LogisticRegression, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "DecisionTree, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "RandomForest, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "\n",
      "Training models: protected_class = age_below_25\n",
      "-----------------------------------------------\n",
      "LogisticRegression, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "DecisionTree, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "RandomForest, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "\n"
     ]
    }
   ],
   "source": [
    "from sklearn.linear_model import LinearRegression\n",
    "from sklearn.ensemble import RandomForestRegressor\n",
    "from sklearn.tree import DecisionTreeRegressor\n",
    "\n",
    "from themis_ml.linear_model.counterfactually_fair_models import \\\n",
    "    LinearACFClassifier\n",
    "\n",
    "LINEAR_REG = LinearRegression()\n",
    "DECISION_TREE_REG = DecisionTreeRegressor(max_depth=10, min_samples_leaf=10)\n",
    "RANDOM_FOREST_REG = RandomForestRegressor(\n",
    "    n_estimators=50, max_depth=10, min_samples_leaf=10)\n",
    "\n",
    "# use the estimators defined above to define the linear additive\n",
    "# counterfactually fair models\n",
    "linear_acf_estimators = [\n",
    "    (name, LinearACFClassifier(\n",
    "         target_estimator=e,\n",
    "         binary_residual_type=\"absolute\"))\n",
    "    for name, e in estimators]\n",
    "\n",
    "experiment_acf_female = cross_validation_experiment(\n",
    "    linear_acf_estimators, X_no_sex, y, s_female, \"female\")\n",
    "experiment_acf_foreign = cross_validation_experiment(\n",
    "    linear_acf_estimators, X_no_foreign, y, s_foreign, \"foreign_worker\")\n",
    "experiment_acf_age_below_25 = cross_validation_experiment(\n",
    "    linear_acf_estimators, X_no_age, y, s_age_below_25, \"age_below_25\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style>\n",
       "    .dataframe thead tr:only-child th {\n",
       "        text-align: right;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>auc</th>\n",
       "      <th>mean_diff</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>protected_class</th>\n",
       "      <th>estimator</th>\n",
       "      <th>fold_type</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">age_below_25</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.691362</td>\n",
       "      <td>0.267008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.668181</td>\n",
       "      <td>-0.033848</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.782124</td>\n",
       "      <td>0.377540</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">female</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.696062</td>\n",
       "      <td>0.123961</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.670010</td>\n",
       "      <td>0.028742</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.782029</td>\n",
       "      <td>0.153844</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">foreign_worker</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.704471</td>\n",
       "      <td>0.299111</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.667190</td>\n",
       "      <td>0.118259</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.787267</td>\n",
       "      <td>0.375264</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                                   auc  mean_diff\n",
       "protected_class estimator          fold_type                     \n",
       "age_below_25    DecisionTree       test       0.691362   0.267008\n",
       "                LogisticRegression test       0.668181  -0.033848\n",
       "                RandomForest       test       0.782124   0.377540\n",
       "female          DecisionTree       test       0.696062   0.123961\n",
       "                LogisticRegression test       0.670010   0.028742\n",
       "                RandomForest       test       0.782029   0.153844\n",
       "foreign_worker  DecisionTree       test       0.704471   0.299111\n",
       "                LogisticRegression test       0.667190   0.118259\n",
       "                RandomForest       test       0.787267   0.375264"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "experiment_acf = pd.concat([\n",
    "    experiment_acf_female,\n",
    "    experiment_acf_foreign,\n",
    "    experiment_acf_age_below_25\n",
    "])\n",
    "experiment_acf_summary = summarize_experiment_results(experiment_acf)\n",
    "experiment_acf_summary.query(\"fold_type == 'test'\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style>\n",
       "    .dataframe thead tr:only-child th {\n",
       "        text-align: right;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>auc</th>\n",
       "      <th>mean_diff</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>protected_class</th>\n",
       "      <th>estimator</th>\n",
       "      <th>fold_type</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">age_below_25</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.691362</td>\n",
       "      <td>0.267008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.668181</td>\n",
       "      <td>-0.033848</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.782124</td>\n",
       "      <td>0.377540</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">female</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.696062</td>\n",
       "      <td>0.123961</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.670010</td>\n",
       "      <td>0.028742</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.782029</td>\n",
       "      <td>0.153844</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">foreign_worker</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.704471</td>\n",
       "      <td>0.299111</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.667190</td>\n",
       "      <td>0.118259</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.787267</td>\n",
       "      <td>0.375264</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                                   auc  mean_diff\n",
       "protected_class estimator          fold_type                     \n",
       "age_below_25    DecisionTree       test       0.691362   0.267008\n",
       "                LogisticRegression test       0.668181  -0.033848\n",
       "                RandomForest       test       0.782124   0.377540\n",
       "female          DecisionTree       test       0.696062   0.123961\n",
       "                LogisticRegression test       0.670010   0.028742\n",
       "                RandomForest       test       0.782029   0.153844\n",
       "foreign_worker  DecisionTree       test       0.704471   0.299111\n",
       "                LogisticRegression test       0.667190   0.118259\n",
       "                RandomForest       test       0.787267   0.375264"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "experiment_acf = pd.concat([\n",
    "    experiment_acf_female,\n",
    "    experiment_acf_foreign,\n",
    "    experiment_acf_age_below_25\n",
    "])\n",
    "experiment_acf_summary = summarize_experiment_results(experiment_acf)\n",
    "experiment_acf_summary.query(\"fold_type == 'test'\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA/8AAAD0CAYAAADNLZYIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11df78ad0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_experiment_results(experiment_acf);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/markdown": [
       "#### protected class = female:"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "- best utility measured by auc (higher is better) = 0.782: RandomForest\n",
       "- best fairness measured by mean_diff (lower is better) = 0.029: LogisticRegression\n"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "#### protected class = foreign_worker:"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "- best utility measured by auc (higher is better) = 0.787: RandomForest\n",
       "- best fairness measured by mean_diff (lower is better) = 0.118: LogisticRegression\n"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "#### protected class = age_below_25:"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "- best utility measured by auc (higher is better) = 0.782: RandomForest\n",
       "- best fairness measured by mean_diff (lower is better) = -0.034: LogisticRegression\n"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "print_best_metrics(\n",
    "    experiment_acf_summary.reset_index(),\n",
    "    [\"female\", \"foreign_worker\", \"age_below_25\"])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Fairness-aware Method: Reject-option Classification"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Training models: protected_class = female\n",
      "-----------------------------------------\n",
      "LogisticRegression, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "DecisionTree, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "RandomForest, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "\n",
      "Training models: protected_class = foreign_worker\n",
      "-------------------------------------------------\n",
      "LogisticRegression, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "DecisionTree, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "RandomForest, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "\n",
      "Training models: protected_class = age_below_25\n",
      "-----------------------------------------------\n",
      "LogisticRegression, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "DecisionTree, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "RandomForest, fold: 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 \n",
      "\n"
     ]
    }
   ],
   "source": [
    "from themis_ml.postprocessing.reject_option_classification import \\\n",
    "    SingleROClassifier\n",
    "\n",
    "# use the estimators defined above to define the linear additive\n",
    "# counterfactually fair models\n",
    "single_roc_clf_estimators = [\n",
    "    (name, SingleROClassifier(estimator=e))\n",
    "    for name, e in estimators]\n",
    "\n",
    "experiment_single_roc_female = cross_validation_experiment(\n",
    "    single_roc_clf_estimators, X_no_sex, y, s_female, \"female\")\n",
    "experiment_single_roc_foreign = cross_validation_experiment(\n",
    "    single_roc_clf_estimators, X_no_foreign, y, s_foreign, \"foreign_worker\")\n",
    "experiment_single_roc_age_below_25 = cross_validation_experiment(\n",
    "    single_roc_clf_estimators, X_no_age, y, s_age_below_25, \"age_below_25\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style>\n",
       "    .dataframe thead tr:only-child th {\n",
       "        text-align: right;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>auc</th>\n",
       "      <th>mean_diff</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>protected_class</th>\n",
       "      <th>estimator</th>\n",
       "      <th>fold_type</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">age_below_25</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.686933</td>\n",
       "      <td>0.113182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.532438</td>\n",
       "      <td>-0.040159</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.765171</td>\n",
       "      <td>0.122207</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">female</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.692790</td>\n",
       "      <td>0.024585</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.619505</td>\n",
       "      <td>-0.038017</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.766571</td>\n",
       "      <td>0.045258</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">foreign_worker</th>\n",
       "      <th>DecisionTree</th>\n",
       "      <th>test</th>\n",
       "      <td>0.687181</td>\n",
       "      <td>0.077691</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>LogisticRegression</th>\n",
       "      <th>test</th>\n",
       "      <td>0.619476</td>\n",
       "      <td>0.081522</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>RandomForest</th>\n",
       "      <th>test</th>\n",
       "      <td>0.765867</td>\n",
       "      <td>0.110310</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                                   auc  mean_diff\n",
       "protected_class estimator          fold_type                     \n",
       "age_below_25    DecisionTree       test       0.686933   0.113182\n",
       "                LogisticRegression test       0.532438  -0.040159\n",
       "                RandomForest       test       0.765171   0.122207\n",
       "female          DecisionTree       test       0.692790   0.024585\n",
       "                LogisticRegression test       0.619505  -0.038017\n",
       "                RandomForest       test       0.766571   0.045258\n",
       "foreign_worker  DecisionTree       test       0.687181   0.077691\n",
       "                LogisticRegression test       0.619476   0.081522\n",
       "                RandomForest       test       0.765867   0.110310"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "experiment_single_roc = pd.concat([\n",
    "    experiment_single_roc_female,\n",
    "    experiment_single_roc_foreign,\n",
    "    experiment_single_roc_age_below_25\n",
    "])\n",
    "experiment_single_roc_summary = summarize_experiment_results(\n",
    "    experiment_single_roc)\n",
    "experiment_single_roc_summary.query(\"fold_type == 'test'\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA/8AAAD0CAYAAADNLZYIAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nf0mSJEmSGufiX5IkSZKkxn0GT79JGXSxytcAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11d2c7b90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_experiment_results(experiment_acf);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/markdown": [
       "#### protected class = female:"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "- best utility measured by auc (higher is better) = 0.871: DecisionTree\n",
       "- best fairness measured by mean_diff (lower is better) = -0.001: DecisionTree\n"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "#### protected class = foreign_worker:"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "- best utility measured by auc (higher is better) = 0.888: RandomForest\n",
       "- best fairness measured by mean_diff (lower is better) = 0.000: LogisticRegression\n"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "#### protected class = age_below_25:"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/markdown": [
       "- best utility measured by auc (higher is better) = 0.879: RandomForest\n",
       "- best fairness measured by mean_diff (lower is better) = 0.000: LogisticRegression\n"
      ],
      "text/plain": [
       "<IPython.core.display.Markdown object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "print_best_metrics(\n",
    "    experiment_acf.reset_index(),\n",
    "    [\"female\", \"foreign_worker\", \"age_below_25\"])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Comparison of Fairness-aware Techniques"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style>\n",
       "    .dataframe thead tr:only-child th {\n",
       "        text-align: right;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>protected_class</th>\n",
       "      <th>estimator</th>\n",
       "      <th>cv_fold</th>\n",
       "      <th>fold_type</th>\n",
       "      <th>auc</th>\n",
       "      <th>mean_diff</th>\n",
       "      <th>experiment</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>female</td>\n",
       "      <td>LogisticRegression</td>\n",
       "      <td>0</td>\n",
       "      <td>train</td>\n",
       "      <td>0.683563</td>\n",
       "      <td>0.090909</td>\n",
       "      <td>B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>female</td>\n",
       "      <td>LogisticRegression</td>\n",
       "      <td>0</td>\n",
       "      <td>test</td>\n",
       "      <td>0.662381</td>\n",
       "      <td>0.116484</td>\n",
       "      <td>B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>female</td>\n",
       "      <td>LogisticRegression</td>\n",
       "      <td>1</td>\n",
       "      <td>train</td>\n",
       "      <td>0.675397</td>\n",
       "      <td>0.102691</td>\n",
       "      <td>B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>female</td>\n",
       "      <td>LogisticRegression</td>\n",
       "      <td>1</td>\n",
       "      <td>test</td>\n",
       "      <td>0.737143</td>\n",
       "      <td>0.062500</td>\n",
       "      <td>B</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>female</td>\n",
       "      <td>LogisticRegression</td>\n",
       "      <td>2</td>\n",
       "      <td>train</td>\n",
       "      <td>0.686843</td>\n",
       "      <td>0.126646</td>\n",
       "      <td>B</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  protected_class           estimator  cv_fold fold_type       auc  mean_diff  \\\n",
       "0          female  LogisticRegression        0     train  0.683563   0.090909   \n",
       "1          female  LogisticRegression        0      test  0.662381   0.116484   \n",
       "2          female  LogisticRegression        1     train  0.675397   0.102691   \n",
       "3          female  LogisticRegression        1      test  0.737143   0.062500   \n",
       "4          female  LogisticRegression        2     train  0.686843   0.126646   \n",
       "\n",
       "  experiment  \n",
       "0          B  \n",
       "1          B  \n",
       "2          B  \n",
       "3          B  \n",
       "4          B  "
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "compare_experiments = (\n",
    "    pd.concat([\n",
    "        experiment_baseline.assign(experiment=\"B\"),\n",
    "        experiment_naive.assign(experiment=\"RPA\"),\n",
    "        experiment_relabel.assign(experiment=\"RTV\"),\n",
    "        experiment_acf.assign(experiment=\"CFM\"),\n",
    "        experiment_single_roc.assign(experiment=\"ROC\")\n",
    "    ])\n",
    "    .assign(\n",
    "        protected_class=lambda df: df.protected_class.str.replace(\"_\", \" \"),\n",
    "    )\n",
    ")\n",
    "compare_experiments.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfgAAAG5CAYAAABiLCa2AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\niAYPAICBaPAAABiIBg8AgIFo8AAAGOgPqF1tD7PltRIAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11d35dad0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "comparison_palette = sns.color_palette(\"Dark2\", n_colors=8)\n",
    "\n",
    "def compare_experiment_results_multiple_model(experiment_results):\n",
    "    g = (\n",
    "        experiment_results\n",
    "        .query(\"fold_type == 'test'\")\n",
    "        .drop([\"cv_fold\"], axis=1)\n",
    "        .pipe(pd.melt, id_vars=[\"experiment\", \"protected_class\", \"estimator\",\n",
    "                                \"fold_type\"],\n",
    "              var_name=\"metric\", value_name=\"score\")\n",
    "        .assign(\n",
    "            metric=lambda df: df.metric.str.replace(\"_\", \" \"))\n",
    "        .pipe((sns.factorplot, \"data\"), y=\"experiment\",\n",
    "              x=\"score\", hue=\"metric\",\n",
    "              col=\"protected_class\", row=\"estimator\",\n",
    "              join=False, size=1.8, aspect=1.35, dodge=0.3,\n",
    "              palette=comparison_palette, margin_titles=True, legend=False))\n",
    "    g.set_axis_labels(\"mean score (95% CI)\")\n",
    "    for ax in g.axes.ravel():\n",
    "        ax.set_ylabel(\"\")\n",
    "        plt.setp(ax.texts, text=\"\")\n",
    "    g.set_titles(row_template=\"{row_name}\", col_template=\"{col_name}\")\n",
    "    plt.legend(title=\"metric\", loc=9, bbox_to_anchor=(-0.65, -0.4))\n",
    "#     g.fig.legend(loc=9, bbox_to_anchor=(0.5, -0.3))\n",
    "#     g.fig.tight_layout()\n",
    "    g.savefig(\"IMG/fairness_aware_comparison.png\", dpi=500);\n",
    "\n",
    "compare_experiment_results_multiple_model(compare_experiments);"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can make some interesting observations when comparing the results from different fairness-aware techniques."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from scipy import stats\n",
    "\n",
    "def compute_corr_pearson(x, y, ci=0.95):\n",
    "    corr = stats.pearsonr(x, y)\n",
    "    z = np.arctanh(corr[0])\n",
    "    sigma = (1 / ((len(x) - 3) ** 0.5))\n",
    "    cint = z + np.array([-1, 1]) * sigma * stats.norm.ppf((1 + ci ) / 2)\n",
    "    return corr, np.tanh(cint)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhsAAALICAYAAADWjTI8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x120cbca10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "black_palette = sns.color_palette([\"#222222\"])\n",
    "\n",
    "def plot_utility_fairness_tradeoff(x, y, **kwargs):\n",
    "    ax = plt.gca()\n",
    "    data = kwargs.pop(\"data\")\n",
    "    sns_ax = sns.regplot(x=x, y=y, data=data, scatter_kws={'alpha':0.5},\n",
    "                         **kwargs)\n",
    "    (corr, p_val), ci = compute_corr_pearson(data[x], data[y])\n",
    "    r_text = 'r = %0.02f (%0.02f, %0.02f)' % \\\n",
    "        (corr, ci[0], ci[1])\n",
    "    sns_ax.annotate(\n",
    "        r_text, xy=(0.7, 0),\n",
    "        xytext=(0.07, 0.91),\n",
    "        textcoords='axes fraction',\n",
    "        fontweight=\"bold\",\n",
    "        fontsize=9,\n",
    "        color=\"gray\"\n",
    "    )\n",
    "    bottom_padding = 0.05\n",
    "    top_padding = 0.5\n",
    "    ylim = (data[y].min() - bottom_padding, data[y].max() + top_padding)\n",
    "    sns_ax.set_ylim(*ylim)\n",
    "\n",
    "\n",
    "g = sns.FacetGrid(\n",
    "    (\n",
    "        compare_experiments\n",
    "        .drop(\"cv_fold\", axis=1)\n",
    "        .reset_index()\n",
    "        .query(\"fold_type == 'test'\")\n",
    "        .rename(\n",
    "            columns={\"mean_diff\": \"mean diff\"})\n",
    "    ),\n",
    "    col=\"protected_class\",\n",
    "    row=\"experiment\",\n",
    "    hue=\"experiment\",\n",
    "    size=2.0, aspect=1.3, sharey=True,\n",
    "    palette=black_palette)\n",
    "g.map_dataframe(plot_utility_fairness_tradeoff, \"auc\", \"mean diff\")\n",
    "g.set_titles(template=\"{row_name}, {col_name}\")\n",
    "g.fig.tight_layout()\n",
    "g.savefig(\"IMG/fairness_utility_tradeoff.png\", dpi=500);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAt4AAALsCAYAAADUJrD5AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11ddba3d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "g = sns.FacetGrid(\n",
    "    (\n",
    "        compare_experiments\n",
    "        .drop(\"cv_fold\", axis=1)\n",
    "        .reset_index()\n",
    "        .query(\"fold_type == 'test'\")\n",
    "        .rename(\n",
    "            columns={\"mean_diff\": \"mean diff\"})\n",
    "    ),\n",
    "    col=\"protected_class\",\n",
    "    row=\"estimator\",\n",
    "    hue=\"estimator\",\n",
    "    size=3.5, aspect=1,\n",
    "    sharey=True, sharex=False,\n",
    "    palette=black_palette)\n",
    "g.map_dataframe(plot_utility_fairness_tradeoff, \"auc\", \"mean diff\")\n",
    "g.set_titles(template=\"{row_name}, {col_name}\")\n",
    "g.fig.tight_layout()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  },
  "toc": {
   "colors": {
    "hover_highlight": "#DAA520",
    "navigate_num": "#000000",
    "navigate_text": "#333333",
    "running_highlight": "#FF0000",
    "selected_highlight": "#FFD700",
    "sidebar_border": "#EEEEEE",
    "wrapper_background": "#FFFFFF"
   },
   "moveMenuLeft": true,
   "nav_menu": {
    "height": "243px",
    "width": "252px"
   },
   "navigate_menu": true,
   "number_sections": false,
   "sideBar": true,
   "threshold": "3",
   "toc_cell": false,
   "toc_position": {
    "height": "754px",
    "left": "0px",
    "right": "1388px",
    "top": "107px",
    "width": "212px"
   },
   "toc_section_display": "block",
   "toc_window_display": true,
   "widenNotebook": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> build.sh <==
pdflatex -shell-escape main
bibtex main

